Arc-disjoint Hamiltonian paths in Cayley digraphs with a normal difference subgroup

Let $G=\langle a,b\rangle$ be a finite group with distinct nonidentity generators, and suppose that $H=\langle ba^{-1}\rangle$ is normal. We determine exactly which complementary generator choices on the nonterminal cosets of $H$ extend to two arc-disjoint Hamiltonian paths with both terminal vertices in $H$. The associated return residue must avoid an explicit set of at most six residues. When $[G:H]\ge3$, any two nonterminal cosets may be left free while all other choices are prescribed; two is best possible. Every such Cayley digraph has two arc-disjoint Hamiltonian paths; this includes all two-generator Cayley digraphs of finite abelian groups. The criterion follows from a complete distance formula for the Hamiltonian cut spectra of $\mathrm{Cay}(\mathbb{Z}_q;\{D,D+1\})$. Their unique nondegenerate exception comes from the odd central coefficient $(q-1)/2$. The geometric ingredient is a confinement theorem: two sector-filled integer sequences satisfying a length inequality, with overlapping ranges and distance at least two, have one sequence contained in a single gap of the other. Sector filling bounds alternation, and the length inequality excludes interlacing. A self-contained proof of the primitive-ray cycle profile follows the intersection geometry of Curran and Witte.

==> anc/README.md <==
# Ancillary files

Supplementary material for *Arc-disjoint Hamiltonian paths in Cayley digraphs with a normal
difference subgroup*. The programs are finite checks that accompany the proofs in the paper;
they are not used in any proof.

| File | Checks | Range |
|---|---|---|
| `check_spectra.cpp` | Theorem 1.3 and (1.8): exact distance between every two cut spectra, computed from the cut permutations | q ≤ 300 |
| `check_confinement.cpp` | Lemma 4.2 (at most four runs), nested containment, Theorem 4.4 (confinement under the length inequality) for abstract sequences with the weak sector bound | N ≤ 34 |
| `check_two_free.py` | the exceptional sets (1.3)–(1.5), Lemmas 5.2 and 5.3, and Theorem 1.2 with two free cosets, including explicit path construction | q ≤ 600; pinned constructions for q ≤ 30, g ≤ 7 |
| `check_witnesses.py` | the six stored path pairs in `witnesses.json`, against the original Cayley arcs only | 6 pairs |
| `verify_tents.py` | Proposition 3.2 (cycle profiles, primitive classes, local crossings) from the cut permutations | q ≤ 90 |
| `check_section6.py` | Section 6: the triple q = 20, the two generating pairs of the dihedral group of order eight, relaxed confinement (6.1) | N ≤ 22 |
| `make_profile_figure.py`, `make_lattice_figure.py` | regenerate Figures 1 and 2 in `../main.tex` from direct computation | — |

`witnesses.json` holds explicit vertex lists; `witness_summary.json` summarizes them. The
directory `reports/` contains the outputs of the runs listed above.

```sh
g++ -O3 -std=c++17 check_spectra.cpp -o check_spectra && ./check_spectra 300
g++ -O3 -std=c++17 check_confinement.cpp -o check_confinement && ./check_confinement 34
python3 check_two_free.py 600      # rewrites witnesses.json and two_free_report.json here
python3 check_witnesses.py
python3 verify_tents.py
python3 check_section6.py --N-max 22
```


==> anc/check_confinement.cpp <==
// Abstract check of Lemmas 4.2-4.3 and Theorem 4.4 (confinement).
// Uses only the weak sector bound M >= ceil((p-1)(t-1)/2) for positive weights,
// and the length inequality (L+R+2)h <= N where stated.
#include <algorithm>
#include <cstdint>
#include <cstdlib>
#include <iostream>
#include <stdexcept>
#include <string>
#include <vector>
using namespace std;
struct Seq {int L,R; uint64_t bits; bool length;};
static long long lower(int p,int t){return p>0&&t>0?((long long)(p-1)*(t-1)+1)/2:0;}
static int runs(uint64_t s,uint64_t t){
    uint64_t u=s|t; int prev=-1,n=0;
    while(u){uint64_t b=u&(~u+1);int c=(s&b)?0:1; if(c!=prev){++n;prev=c;}u-=b;}
    return n;
}
static void show(uint64_t u){cerr<<"{";while(u){int p=__builtin_ctzll(u);cerr<<p<<",";u&=u-1;}cerr<<"}";}
int main(int argc,char**argv){
  int maxN=argc>1?stoi(argv[1]):28;
  if(maxN<2||maxN>60)throw invalid_argument("N must be between 2 and 60");
  uint64_t systems=0,allpairs=0,overlap=0,separated=0,sector_nested=0;
  uint64_t lengthsystems=0,lengthpairs=0,lengthseparated=0,cropped=0;
  uint64_t fourruns_without_length=0;
  for(int N=2;N<=maxN;++N){
    vector<Seq> a;
    for(int L=0;L<=N-2;++L)for(int R=0;R<=N-L-2;++R){
      if((N-L-R)&1)continue;
      int total=(N-L-R)/2;vector<int>w{L},h;
      auto gen=[&](auto&&self,int rem)->void{
        if(!rem){
          int M=0;for(auto it=w.rbegin();it!=w.rend();++it){if(M<lower(*it,R))return;M+=*it;}
          int z=L,mh=0;uint64_t mask=1ULL<<z;
          for(int x:h){mh=max(mh,x);z+=2*x;mask|=1ULL<<z;}
          bool b=(long long)(L+R+2)*mh<=N;
          a.push_back({L,R,mask,b});return;
        }
        for(int x=1;x<=rem;++x){
          int M=0;bool ok=true;for(auto it=w.rbegin();it!=w.rend();++it){if(M<lower(*it,x)){ok=false;break;}M+=*it;}
          if(!ok)continue;
          w.push_back(x);h.push_back(x);self(self,rem-x);h.pop_back();w.pop_back();
        }
      };gen(gen,total);
    }
    systems+=a.size();for(auto&s:a)lengthsystems+=s.length;
    for(size_t i=0;i<a.size();++i)for(size_t j=i;j<a.size();++j){
      const auto&s=a[i];const auto&t=a[j];++allpairs;
      if(s.length&&t.length)++lengthpairs;
      if(max(s.L,t.L)>min(N-s.R,N-t.R))continue;
      ++overlap;
      if(s.bits&(t.bits|(t.bits<<1)|(t.bits>>1)))continue;
      ++separated;
      int nr=runs(s.bits,t.bits);
      if(nr>=5){cerr<<"FIVE RUN FAILURE N="<<N<<" ";show(s.bits);show(t.bits);return 1;}
      bool nested=(s.L<t.L&&s.R<t.R)||(t.L<s.L&&t.R<s.R);
      if(nested){
        ++sector_nested;
        if(nr!=3){cerr<<"NESTED FAILURE N="<<N;return 1;}
      }
      if(nr==4)++fourruns_without_length;
      if(s.length&&t.length){
        ++lengthseparated;
        if(nr!=3){cerr<<"CONFINEMENT FAILURE N="<<N<<" ";show(s.bits);show(t.bits);return 1;}
        // Check the hull restriction inequality on every original internal gap.
        int left=min(s.L,t.L),right=min(s.R,t.R),N1=N-left-right;
        for(const Seq*p:{&s,&t}){
          uint64_t m=p->bits;int prev=__builtin_ctzll(m);m&=m-1;
          while(m){int z=__builtin_ctzll(m),hh=(z-prev)/2;
            if((long long)(p->L-left+p->R-right+2)*hh>N1)throw runtime_error("hull inequality");
            prev=z;m&=m-1;++cropped;
          }
        }
      }
    }
    cerr<<"N="<<N<<" systems="<<a.size()<<" separated="<<separated<<"\n";
  }
  // Concrete four-run example: sector alone permits interlacing.
  uint64_t s=(1ULL<<0)|(1ULL<<6)|(1ULL<<8);
  uint64_t t=(1ULL<<2)|(1ULL<<4)|(1ULL<<10);
  if(runs(s,t)!=4 || (s&(t|(t<<1)|(t>>1))))throw runtime_error("counterexample transcription");
  cout<<"{\n  \"status\": \"PASS\",\n  \"N_max\": "<<maxN<<",\n"
      <<"  \"weak_sector_sequences\": "<<systems<<",\n"
      <<"  \"unordered_pairs_including_diagonal\": "<<allpairs<<",\n"
      <<"  \"overlapping_hull_pairs\": "<<overlap<<",\n"
      <<"  \"separated_overlapping_weak_sector_pairs\": "<<separated<<",\n"
      <<"  \"sector_only_nested_containments\": "<<sector_nested<<",\n"
      <<"  \"four_run_pairs_without_length_restriction\": "<<fourruns_without_length<<",\n"
      <<"  \"length_bounded_sequences\": "<<lengthsystems<<",\n"
      <<"  \"length_bounded_pairs\": "<<lengthpairs<<",\n"
      <<"  \"length_bounded_separated_containments\": "<<lengthseparated<<",\n"
      <<"  \"hull_restriction_gap_checks\": "<<cropped<<",\n"
      <<"  \"assumptions\": \"weak sector for all positive weights; confinement additionally uses (L+R+2)h<=N and overlapping hulls\",\n"
      <<"  \"not_assumed\": \"further boundary estimates, bounds on boundary weights, lattice divisibility\"\n}\n";
}


==> anc/check_section6.py <==
"""Direct finite checks of the examples and the relaxed bound in Section 6.

This script checks the q=20 example from the cut permutation definition,
compares two generating pairs of D8 by explicit Hamilton-path enumeration,
and checks the relaxed confinement bound for small abstract sector-filled
sequences. It imports no other program of this directory.
Run from any directory. The bounds are finite checks, not substitutes for proofs.
"""
from __future__ import annotations
import argparse
from itertools import combinations
import json
from pathlib import Path


def require(test: bool, message: str) -> None:
    if not test:
        raise RuntimeError(message)


def components(q: int, D: int, s: int) -> int:
    nxt = [(D + s if x == 0 else x + D + (x >= s)) % q for x in range(q)]
    require(sorted(nxt) == list(range(q)), 'cut is not a permutation')
    seen = set()
    count = 0
    for v in range(q):
        if v in seen:
            continue
        count += 1
        x = v
        while x not in seen:
            seen.add(x)
            x = nxt[x]
        require(x == v, 'orbit does not close at its start')
    return count


def check_spectra() -> dict:
    q = 20
    expected = {4: [5, 7, 9, 13, 15, 17], 6: [1, 13, 15, 17, 19],
                10: [1, 3, 5, 7, 9, 11]}
    js = {D: [components(q, D, s) - 1 for s in range(1, q + 1)] for D in expected}
    Z = {D: [s for s, j in enumerate(values, 1) if j == 0] for D, values in js.items()}
    require(Z == expected, 'displayed spectra do not match direct permutations')
    require(all(set(Z[A]) & set(Z[C]) for A, C in combinations(Z, 2)), 'pairwise intersection')
    require(not set.intersection(*(set(z) for z in Z.values())), 'unexpected triple intersection')
    minimum = min(sum(js[D][s - 1] for D in js) for s in range(1, q + 1))
    at13 = [js[D][12] for D in js]
    require(minimum == 2 and at13 == [0, 0, 2], 'joint component minimum')
    return {'q': q, 'spectra': Z, 'kappa': minimum, 'component_counts_at_13': at13,
            'direct_cut_permutations': 60}


def mul(x: int, y: int) -> int:
    i, j = x % 4, x // 4
    k, l = y % 4, y // 4
    return (i + (-1 if j else 1) * k) % 4 + 4 * ((j + l) % 2)


def all_paths(gens: tuple[int, int]) -> list[tuple[int, ...]]:
    succ = {x: [mul(x, g) for g in gens] for x in range(8)}
    paths = []
    def dfs(p: tuple[int, ...], visited: int) -> None:
        if len(p) == 8:
            paths.append(p)
            return
        for y in succ[p[-1]]:
            if not ((visited >> y) & 1):
                dfs(p + (y,), visited | (1 << y))
    for start in range(8):
        dfs((start,), 1 << start)
    return paths


def check_d8() -> dict:
    a, b, ab = 1, 4, 5
    results = []
    for name, gens, expected in [('rotation_reflection', (a, b), False),
                                  ('two_reflections', (b, ab), True)]:
        paths = all_paths(gens)
        arcs = [set(zip(p, p[1:])) for p in paths]
        pair = next(((i, j) for i in range(len(paths)) for j in range(i + 1, len(paths))
                     if not arcs[i] & arcs[j]), None)
        require(bool(paths), 'missing single Hamilton path')
        require((pair is not None) == expected, 'D8 path-pair classification')
        entry = {'generating_pair': name, 'all_hamilton_paths': len(paths),
                 'two_arc_disjoint_paths_exist': pair is not None}
        if pair:
            entry['example'] = [paths[i] for i in pair]
        results.append(entry)
    require(mul(ab, b) == a, 'difference of (b,ab) should be a')
    return {'vertex_convention': 'i+4*j represents a^i b^j', 'cases': results}


def sector_sequences(N: int):
    for parity in (0, 1):
        positions = list(range(parity, N + 1, 2))
        for mask in range(1 << len(positions)):
            if mask.bit_count() < 2:
                continue
            points = tuple(x for i, x in enumerate(positions) if (mask >> i) & 1)
            hs = [(b - a) // 2 for a, b in zip(points, points[1:])]
            L, R = points[0], N - points[-1]
            weights = [L, *hs, R]
            good = True
            for i, p in enumerate(weights):
                if p == 0:
                    continue
                M = 0
                for t in weights[i + 1:]:
                    if t > 0 and 2 * M < (p - 1) * (t - 1):
                        good = False
                        break
                    M += t
                if not good:
                    break
            if good:
                eps = max(0, (L + R + 2) * max(hs) - N)
                yield points, eps


def distance(S, T) -> int:
    i = j = 0
    d = 10**10
    while i < len(S) and j < len(T):
        d = min(d, abs(S[i] - T[j]))
        if S[i] < T[j]:
            i += 1
        else:
            j += 1
    return d


def confined(S, T) -> bool:
    return any(x < T[0] and T[-1] < y for x, y in zip(S, S[1:]))


def check_relaxed(Nmax: int) -> dict:
    sequences = pairs = checked = 0
    max_delta = 0
    equalities = []
    for N in range(2, Nmax + 1):
        states = list(sector_sequences(N))
        sequences += len(states)
        for i, (S, epsS) in enumerate(states):
            for T, epsT in states[i + 1:]:
                pairs += 1
                if max(S[0], T[0]) > min(S[-1], T[-1]):
                    continue
                delta = distance(S, T)
                if delta < 2 or confined(S, T) or confined(T, S):
                    continue
                checked += 1
                max_delta = max(max_delta, delta)
                eps = max(epsS, epsT)
                require(eps >= delta * (delta - 1), f'relaxed bound fails: {N,S,T,eps,delta}')
                if eps == delta * (delta - 1) and len(equalities) < 6:
                    equalities.append({'N': N, 'S': S, 'T': T, 'epsilon': eps, 'delta': delta})
    example = {s: e for s, e in sector_sequences(10)}
    require(example[(0,6,8)] == example[(2,4,10)] == 2, 'equality example epsilon')
    require(distance((0,6,8),(2,4,10)) == 2, 'equality example distance')
    return {'N_max': Nmax, 'sector_sequences': sequences, 'unordered_distinct_pairs': pairs,
            'separated_nonconfined_pairs_checked': checked, 'largest_checked_delta': max_delta,
            'equality_examples': equalities}


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument('--N-max', type=int, default=22)
    parser.add_argument('--out', type=Path)
    args = parser.parse_args()
    require(2 <= args.N_max <= 26, 'choose 2 <= N-max <= 26 for this direct check')
    report = {'status': 'PASS', 'three_spectra': check_spectra(),
              'D8': check_d8(), 'relaxed_confinement': check_relaxed(args.N_max),
              'scope': 'Section 6: the q=20 triple, two generating pairs of the dihedral group of order eight, and the relaxed confinement bound (6.1).'}
    text = json.dumps(report, ensure_ascii=False, indent=2) + '\n'
    if args.out:
        args.out.parent.mkdir(parents=True, exist_ok=True)
        args.out.write_text(text)
    print(text)

if __name__ == '__main__':
    main()


==> anc/check_spectra.cpp <==
// Direct cut permutations. No ray or reflection theorem is used by this checker.
#include <algorithm>
#include <cstdint>
#include <cstdlib>
#include <iostream>
#include <numeric>
#include <stdexcept>
#include <vector>
using namespace std;
int expected(int q,int A,int C){
 if(A==0)return gcd(q,C+1)-1;
 if(C==0)return gcd(q,A+1)-1;
 if(A==q-1)return gcd(q,C)-1;
 if(C==q-1)return gcd(q,A)-1;
 if(q%2){int c=(q-1)/2;if(A==c)return min(gcd(q,C),gcd(q,C+1))-1;if(C==c)return min(gcd(q,A),gcd(q,A+1))-1;return 0;}
 return (A-C)&1;
}
int main(int argc,char**argv){int Q=argc>1?atoi(argv[1]):250;
 uint64_t coeffs=0,cuts=0,visits=0,pairs=0,nested=0,far=0,central_far=0;int maxdist=0;
 for(int q=3;q<=Q;q++){
  vector<vector<int>> Z(q);vector<vector<uint64_t>>bits(q,vector<uint64_t>((q+65)/64)),near=bits;
  for(int D=0;D<q;D++){coeffs++;
   for(int s=1;s<=q;s++){cuts++;int x=0,n=0;do{x=(x==0?D+s:x+D+(x>=s))%q;n++;visits++;if(n>q)throw runtime_error("not a permutation");}while(x);
    if(n==q){Z[D].push_back(s);bits[D][s/64]|=1ULL<<(s%64);for(int v=max(1,s-1);v<=min(q,s+1);v++)near[D][v/64]|=1ULL<<(v%64);}}
   if(Z[D].empty())throw runtime_error("empty spectrum");
  }
  for(int A=0;A<q;A++)for(int C=A;C<q;C++){
   pairs++;int dist=q;bool hit=false,nbr=false;
   for(size_t k=0;k<bits[A].size();k++){hit|=bool(bits[A][k]&bits[C][k]);nbr|=bool(bits[A][k]&near[C][k]);}
   if(hit)dist=0;else if(nbr)dist=1;else{size_t i=0,j=0;while(i<Z[A].size()&&j<Z[C].size()){dist=min(dist,abs(Z[A][i]-Z[C][j]));if(Z[A][i]<Z[C][j])i++;else j++;}}
   int want=expected(q,A,C);if(dist!=want){cerr<<"FAIL "<<q<<" "<<A<<" "<<C<<" actual="<<dist<<" expected="<<want<<"\n";return 1;}
   if(A&&C&&A!=q-1&&C!=q-1){
    int a=gcd(q,A),b=gcd(q,A+1),c=gcd(q,C),d=gcd(q,C+1);
    if((a-c)*(b-d)>0)nested++;
    if(dist>=2){far++;if(q%2&&(A==(q-1)/2||C==(q-1)/2))central_far++;else throw runtime_error("unclassified nondegenerate failure");}
   }
   maxdist=max(maxdist,dist);
  }
 }
 cout<<"{\"status\":\"PASS\",\"q_max\":"<<Q<<",\"coefficients_including_degenerate\":"<<coeffs<<",\"direct_cut_tests\":"<<cuts<<",\"permutation_vertex_visits\":"<<visits<<",\"unordered_coefficient_pairs_including_diagonal\":"<<pairs<<",\"strictly_nested_nondegenerate_pairs\":"<<nested<<",\"nondegenerate_distance_at_least_two\":"<<far<<",\"classified_central_failures\":"<<central_far<<",\"maximum_distance_including_degenerate\":"<<maxdist<<"}\n";
}


==> anc/check_two_free.py <==
"""Exact checks of the exceptional response set and the two-free-coset corollary.
The spectral theorem is separately checked by check_spectra.cpp. This script
uses its stated response formula, not its proof. Explicit witnesses are checked
again from original Cayley arcs by check_witnesses.py.
"""
from math import gcd
from itertools import product, combinations
from pathlib import Path
import json
import sys
ROOT=Path(__file__).resolve().parent

def bad(q,B):
    if q<=2:return set()
    B%=q;F=set()
    if gcd(q,B-1)>2:F.update((0,(B-1)%q))
    if gcd(q,B+1)>2:F.update((q-1,B))
    if q%2 and gcd(q,2*B-1)>1 and gcd(q,2*B+1)>1:
        c=(q-1)//2;F.update((c,(B+c)%q))
    return F

def prime_powers(q):
    out=[];p=2
    while p*p<=q:
        if q%p==0:
            pp=1
            while q%p==0:q//=p;pp*=p
            out.append((p,pp))
        p+=1
    if q>1:out.append((q,q))
    return out

def direct_spec(q,D):
    out=[]
    for s in range(1,q+1):
        x=0;n=0
        while True:
            x=(D+s if x==0 else x+D+(x>=s))%q;n+=1
            if x==0:break
            if n>q:raise RuntimeError('not a permutation')
        if n==q:out.append(s)
    return out

def cuts(q,A,C):
    Z=direct_spec(q,A);W=direct_spec(q,C)
    i=j=0
    while i<len(Z) and j<len(W):
        if abs(Z[i]-W[j])<=1:return Z[i],W[j]
        if Z[i]<W[j]:i+=1
        else:j+=1
    raise RuntimeError(('no cuts',q,A,C))

def make_witness(name,q,g,r,t,fixed,free):
    if len(free)!=2 or free[0]==free[1] or any(j<1 or j>=g for j in free):raise ValueError('free indices')
    if set(fixed)&set(free):raise ValueError('overlapping free and selected pins')
    if gcd(q,r)!=1 or pow(r,g,q)!=1 or (r-1)*t%q:raise ValueError('inconsistent coordinates')
    weights=[pow(r,j,q) for j in range(g)];B=(2*t+sum(weights))%q;F=bad(q,B)
    candidates=[];chosen=None
    for k in range(3):
        E=set(fixed)|set(free[:k]);A=(t+sum(weights[j] for j in E))%q
        candidates.append({'prefix':k,'A':A,'predicted_failure':A in F})
        if chosen is None and A not in F:chosen=(E,A,k)
    if chosen is None:raise RuntimeError('two free theorem failed')
    E,A,k=chosen;C=(A-B)%q;s,v=cuts(q,A,C);N=q*g
    h=(s%q if v==s else s if v==s+1 else s-1)
    succ=[[-1]*N for _ in range(2)]
    for j in range(g):
        for z in range(q):
            x=q*j+z;carry=t if j==g-1 else 0
            if j:
                choices=(int(j in E),int(j not in E))
            else:
                b0=None if z==0 else int(z>=s)
                if z==h:b1=None
                elif v==s:b1=int(1<=z<s)
                elif v==s+1:b1=int(0<=z<s)
                else:b1=int(1<=z<s-1)
                choices=b0,b1
            for color,bit in enumerate(choices):
                if bit is not None:succ[color][x]=q*((j+1)%g)+(z+carry+bit*weights[j])%q
    paths=[]
    for color in range(2):
        indeg=[0]*N
        for y in succ[color]:
            if y!=-1:indeg[y]+=1
        starts=[i for i,d in enumerate(indeg) if d==0]
        if len(starts)!=1 or max(indeg)>1:raise RuntimeError('degree')
        P=[];x=starts[0];seen=set()
        while x!=-1:
            if x in seen:raise RuntimeError('closed path')
            P.append(x);seen.add(x);x=succ[color][x]
        if len(P)!=N:raise RuntimeError('not spanning')
        paths.append(P)
    return dict(name=name,q=q,g=g,r=r,t=t,fixed_selected=sorted(fixed),
                free=list(free),external_selected=sorted(E),B=B,candidates=candidates,
                selected_prefix=k,A=A,C=C,cuts=[s,v],paths=paths)

def verify(Q=600):
    cases=states=edges=projection=0;maxbad=0;max_example=None
    for q in range(2,Q+1):
        pp=prime_powers(q)
        for B in range(q):
            F=bad(q,B);cases+=1;states+=len(F)
            if len(F)>maxbad:maxbad=len(F);max_example=(q,B,sorted(F))
            if any((u+1)%q in F and (u+2)%q in F for u in F):raise RuntimeError(('three consecutive failures',q,B,F))
            q0=1
            for p,powp in pp:
                if B%p:q0*=powp
            F0=bad(q0,B)
            if any(u%q0 not in F0 for u in F):raise RuntimeError(('projection',q,B,q0))
            projection+=len(F)
            # All failure-to-failure edges whose increment is a unit fixing B.
            edge=[]
            for u in F:
                for v in F:
                    w=(v-u)%q
                    if gcd(q,w)==1 and (w-1)*B%q==0:edge.append((u,v,w))
            edges+=len(edge)
            if {v for u,v,w in edge}&{u for u,v,w in edge}:raise RuntimeError(('two-step failing walk',q,B,edge))
    # Actual arithmetic inputs and arbitrary pins; cuts are checked from direct spectra.
    spec_cache={};pin_queries=coordinate_inputs=0
    for q in range(2,31):
        for g in range(3,8):
            for r in range(1,q):
                if gcd(q,r)!=1 or pow(r,g,q)!=1:continue
                w=[pow(r,j,q) for j in range(g)];W=sum(w)%q
                for t in range(q):
                    if (r-1)*t%q:continue
                    coordinate_inputs+=1;B=(2*t+W)%q
                    for i,j in combinations(range(1,g),2):
                        rest=[z for z in range(1,g) if z not in (i,j)]
                        for bits in product((0,1),repeat=len(rest)):
                            A=(t+sum(w[z]*b for z,b in zip(rest,bits)))%q
                            choices=[A,(A+w[i])%q,(A+w[i]+w[j])%q]
                            pin_queries+=1
                            good=next((x for x in choices if x not in bad(q,B)),None)
                            if good is None:raise RuntimeError(('pin obstruction',q,g,r,t,i,j,bits))
                            key=q,good,(good-B)%q
                            if key not in spec_cache:spec_cache[key]=cuts(*key)
    defs=[
        ('sharp_two_free_abelian',12,9,1,4,[],[1,2]),
        ('sharp_two_free_nonabelian',84,21,37,28,[1,2,5,6,8,9,11,12,14,15,17,20],[3,18]),
        ('odd_nonabelian_small',33,5,31,0,[],[1,2]),
        ('nonabelian_pinned_q105',105,9,16,77,[2,3,4,6],[1,5]),
        ('even_difference_order',182,3,29,117,[],[1,2]),
        ('nonabelian_large_boundary',707,3,506,504,[],[1,2]),
    ]
    witnesses=[make_witness(*d) for d in defs]
    (ROOT/'witnesses.json').write_text(json.dumps(witnesses,separators=(',',':'))+'\n')
    (ROOT/'witness_summary.json').write_text(json.dumps([{k:v for k,v in w.items() if k!='paths'}|{'endpoints':[[P[0],P[-1]] for P in w['paths']]} for w in witnesses],indent=2)+'\n')
    return dict(status='PASS',q_max=Q,response_queries=cases,failure_state_visits=states,
                projected_failure_states=projection,unit_B_fixed_failure_edges=edges,
                maximum_failure_set=max_example,
                normal_coordinate_inputs=coordinate_inputs,pinned_two_free_queries=pin_queries,
                directly_verified_successful_return_pairs=len(spec_cache),path_witness_pairs=len(witnesses),
                scope='The response-set formula is assumed here and separately tested from all cut permutations by check_spectra.cpp.')
if __name__=='__main__':
    result=verify(int(sys.argv[1]) if len(sys.argv)>1 else 600)
    (ROOT/'two_free_report.json').write_text(json.dumps(result,indent=2)+'\n');print(json.dumps(result,indent=2))


==> anc/check_witnesses.py <==
"""Original Cayley-arc witness checker. Imports neither construction nor spectra."""
from pathlib import Path
from math import gcd
import json,copy
ROOT=Path(__file__).resolve().parent

def check(w):
    q,g,r,t=(w[k] for k in ('q','g','r','t'));N=q*g
    if gcd(q,r)!=1 or pow(r,g,q)!=1 or (r-1)*t%q:raise ValueError('group parameters')
    def edge(x,bit):
        layer,z=divmod(x,q)
        y=(z+(t if layer==g-1 else 0)+bit*pow(r,layer,q))%q
        return ((layer+1)%g)*q+y
    all_arcs={(x,edge(x,b)) for x in range(N) for b in (0,1)}
    if len(all_arcs)!=2*N:raise ValueError('duplicate generator arcs')
    E=set(w['external_selected']);fixed=set(w['fixed_selected']);free=set(w['free'])
    if E-free!=fixed:raise ValueError('fixed coset selection not preserved')
    used=[]
    for color,P in enumerate(w['paths']):
        if len(P)!=N or set(P)!=set(range(N)):raise ValueError('not a spanning vertex list')
        arcs=set(zip(P,P[1:]))
        if len(arcs)!=N-1 or not arcs<=all_arcs:raise ValueError('invalid original arc')
        for x,y in arcs:
            layer=x//q
            if layer:
                bit=int(layer in E) if color==0 else int(layer not in E)
                if y!=edge(x,bit):raise ValueError('external choice mismatch')
        used.append(arcs)
    if used[0]&used[1]:raise ValueError('shared arc')
    unused=all_arcs-used[0]-used[1]
    if len(unused)!=2:raise ValueError('unused arc count')
    if any(x//q for x,y in unused):raise ValueError('unused external arc')
    return {'name':w['name'],'vertices':N,'path_arcs':2*(N-1),
            'endpoints':[[P[0],P[-1]] for P in w['paths']],
            'unused_arcs':sorted(map(list,unused))}

W=json.loads((ROOT/'witnesses.json').read_text());results=[check(w) for w in W];rejected=0
for w in W:
    bad=copy.deepcopy(w);bad['paths'][0][1]=bad['paths'][0][0]
    try:check(bad)
    except ValueError:rejected+=1
    else:raise RuntimeError('accepted damaged witness')
report={'status':'PASS','pairs':len(W),'original_path_arcs':sum(x['path_arcs'] for x in results),
        'damaged_witnesses_rejected':rejected,'results':results,
        'scope':'Reads stored vertex lists and original right Cayley arcs only; imports neither constructor nor cut-spectrum code.'}
(ROOT/'independent_witness_report.json').write_text(json.dumps(report,indent=2)+'\n');print(json.dumps(report,indent=2))


==> anc/make_lattice_figure.py <==
"""Build the exact TikZ figure for Proposition 3.2 (lattice rays and cycle profile).

    python supplement/make_lattice_figure.py

Rewrites the figure labelled fig:lattice in ../main.tex. The rays
come from the lattice Lambda_D, the profile from the cycles of Q_{D,s}; the script
checks that the profile zeros are L + 2(H_1 + ... + H_i) before drawing.
"""
from math import gcd
from pathlib import Path

Q, D = 15, 3


def profile(q, d):
    out = []
    for s in range(1, q + 1):
        succ = [(d + s if z == 0 else z + d + (z >= s)) % q for z in range(q)]
        seen, cycles = [False] * q, 0
        for z in range(q):
            if not seen[z]:
                cycles += 1
                while not seen[z]:
                    seen[z] = True
                    z = succ[z]
        out.append(cycles - 1)
    return out


def rays(q, d):
    """Internal rays from the y-axis to the x-axis, each as its list of lattice points."""
    groups = {}
    for l in range(1, q):
        y = (-d * l) % q
        if 0 < y < l:
            g = gcd(l - y, y)
            groups.setdefault(((l - y) // g, y // g), []).append((l - y, y))
    return [groups[k] for k in sorted(groups, key=lambda k: -k[1] / k[0])]


def figure(q, d):
    n = q - 1
    L, R = gcd(q, d + 1) - 1, gcd(q, d) - 1
    rs, prof = rays(q, d), profile(q, d)
    heights = [len(r) for r in rs]
    cuts = [L + 2 * sum(heights[:i]) for i in range(len(rs) + 1)]
    assert cuts[-1] == n - R and [s for s in range(q) if prof[s] == 0] == cuts
    axis = [(x, 0) for x in range(1, n + 1) if d * x % q == 0] + \
           [(0, y) for y in range(1, n + 1) if (d + 1) * y % q == 0]
    pts = [p for r in rs for p in r] + axis
    u = 3.9 / n
    a = [r'\begin{minipage}[t]{0.40\textwidth}', r'\centering',
         rf'\begin{{tikzpicture}}[x={u:.4f}cm,y={u:.4f}cm,font=\scriptsize,>=Stealth]',
         rf'\fill[black!5] (0,0)--({n},0)--(0,{n})--cycle;',
         rf'\draw[->] (0,0)--({n + 1.6},0) node[right] {{$x$}};',
         rf'\draw[->] (0,0)--(0,{n + 1.6}) node[above] {{$y$}};',
         rf'\draw[gray] ({n},0)--(0,{n});',
         rf'\node[below] at ({n},0) {{$N$}};', rf'\node[left] at (0,{n}) {{$N$}};']
    for i, r in enumerate(rs, 1):
        x, y = r[0]
        ex, ey = x * n / (x + y), y * n / (x + y)
        a.append(rf'\draw[gray] (0,0)--({ex:.3f},{ey:.3f});')
        side = 'above' if y > 1.2 * x else ('above right' if y > 0.45 * x else 'right')
        a.append(rf'\node[{side}=1pt,inner sep=1pt] at ({ex:.3f},{ey:.3f}) {{$U_{i}$}};')
    a.append(r'\foreach \p in {' + ','.join(f'({x},{y})' for x, y in pts) + r'} \fill \p circle (1.6pt);')
    a += [r'\node[below left] at (0,0) {$0$};', r'\end{tikzpicture}',
          rf'\par\smallskip {{\small (a) The points of $\Lambda_{{{d}}}$ with $x+y\le N$}}', r'\end{minipage}']
    xs, ys = 5.7 / n, 2.0 / max(prof)
    b = [r'\begin{minipage}[t]{0.56\textwidth}', r'\centering',
         rf'\begin{{tikzpicture}}[x={xs:.4f}cm,y={ys:.4f}cm,font=\scriptsize,>=Stealth]',
         rf'\draw[->] (1,0)--({q + 0.65 / xs:.3f},0) node[right] {{$s$}};',
         rf'\draw[->] (1,0)--(1,{max(prof) + 0.35 / ys:.3f}) node[above] {{$j_D(s)$}};',
         r'\draw[thick] plot coordinates {' + ' '.join(f'({s + 1},{v})' for s, v in enumerate(prof)) + '};']
    for c in cuts:
        b.append(rf'\fill ({c + 1},0) circle (1.6pt);')
        b.append(rf'\node[below=4pt] at ({c + 1},0) {{{c + 1}}};')
    for i, (lo, hi) in enumerate(zip(cuts, cuts[1:]), 1):
        b.append(rf'\node[above] at ({(lo + hi) / 2 + 1:.1f},{(hi - lo) // 2}) {{$U_{i}$}};')
    if R:
        b.append(rf'\node[above left] at ({q},{R}) {{$R$}};')
    if L:
        b.append(rf'\node[above right] at (1,{L}) {{$L$}};')
    b += [r'\end{tikzpicture}', r'\par\smallskip {\small (b) The cycle profile}', r'\end{minipage}']
    caption = (rf'Proposition~\ref{{prop:profile}} for $q={q}$ and $D={d}$. The internal rays '
               rf'$U_1,\ldots,U_{{{len(rs)}}}$ carry ${",".join(map(str, heights))}$ lattice points, '
               rf'the positive $x$-axis carries $R={R}$, and the positive $y$-axis carries $L={L}$. '
               rf'Each internal ray contributes one triangular excursion of $j_D$ whose height is its '
               rf'multiplicity; the zeros are $Z_{{{q}}}({d})=\{{{",".join(str(c + 1) for c in cuts)}\}}$.')
    return '\n'.join([r'\begin{figure}[tb]', r'\centering', *a, r'\hfill', *b,
                      r'\caption{' + caption + r'}\label{fig:lattice}', r'\end{figure}'])


root = Path(__file__).resolve().parent.parent
tex = (root / 'main.tex').read_text()
lab = tex.index(r'\label{fig:lattice}')
i = tex.rindex(r'\begin{figure}', 0, lab)
j = tex.index(r'\end{figure}', lab) + len(r'\end{figure}')
(root / 'main.tex').write_text(tex[:i] + figure(Q, D) + tex[j:])
print('Inserted exact lattice figure.')


==> anc/make_profile_figure.py <==
"""Build the exact TikZ cycle-profile figure from the cut permutations."""
from pathlib import Path

def profile(q: int, D: int) -> list[int]:
    values=[]
    for s in range(1,q+1):
        succ=[(D+s if z==0 else z+D+(z>=s))%q for z in range(q)]
        if sorted(succ)!=list(range(q)):
            raise ValueError('not a permutation')
        used=[False]*q; count=0
        for z in range(q):
            if used[z]: continue
            count+=1
            while not used[z]:
                used[z]=True;z=succ[z]
        values.append(count-1)
    return values

def panel(q: int,A:int,C:int,letter:str,title:str)->str:
    v,w=profile(q,A),profile(q,C)
    ymax=max(max(v),max(w),1)
    xs=5.7/(q-1);ys=2.3/ymax
    s=[r'\begin{minipage}[t]{0.48\textwidth}',r'\centering',
       rf'\begin{{tikzpicture}}[x={xs:.6f}cm,y={ys:.6f}cm,font=\scriptsize,>=Stealth]',
       rf'\draw[->] (1,0)--({q+0.65/xs:.4f},0) node[right] {{$s$}};',
       rf'\draw[->] (1,0)--(1,{ymax+0.35/ys:.4f}) node[above] {{$j(s)$}};']
    def points(vals):return ' '.join(f'({i+1},{y})' for i,y in enumerate(vals))
    s.append(r'\draw[thick] plot coordinates {'+points(v)+'};')
    s.append(r'\draw[gray,densely dashed,thick] plot coordinates {'+points(w)+'};')
    for i,x in enumerate(v):
        if x==0:s.append(rf'\fill ({i+1},0) circle (1.6pt);')
    for i,x in enumerate(w):
        if x==0:s.append(rf'\draw[gray] ({i+1},0) circle (2.5pt);')
    for t in [1,(q+1)//2,q]:s.append(rf'\node[below=5pt] at ({t},0) {{{t}}};')
    s.extend([r'\end{tikzpicture}',rf'\par\smallskip {{\small ({letter}) {title}}}',
       rf'\par{{\scriptsize $q={q}$; solid: $D={A}$, dashed: $D={C}$.}}',r'\end{minipage}'])
    return '\n'.join(s)

root=Path(__file__).resolve().parent.parent
fig='\n'.join([r'\begin{figure}[tb]',r'\centering',panel(33,2,24,'a','Overlapping cut spectra'),
 r'\hfill',panel(15,7,5,'b','The central containing gap'),
 r'\caption{Cycle profiles computed directly from $Q_{D,s}$. Filled and open markers are Hamiltonian cuts. In (a) the two spectra share the cut $17$. In (b), the central spectrum $\{1,15\}$ encloses $Z_{15}(5)$ within its single gap; their distance is two.}\label{fig:profiles}',r'\end{figure}'])
p=root/'main.tex';text=p.read_text()
lab=text.index(r'\label{fig:profiles}')
a=text.rindex(r'\begin{figure}',0,lab); b=text.index(r'\end{figure}',lab)+len(r'\end{figure}')
p.write_text(text[:a]+fig+text[b:])
(Path(__file__).resolve().parent/'profile_figure_values.json').write_text(__import__('json').dumps({'q33_D2':profile(33,2),'q33_D24':profile(33,24),'q15_D7':profile(15,7),'q15_D5':profile(15,5)},indent=2)+'\n')
print('Inserted exact profile figure.')


==> anc/profile_figure_values.json <==
{
  "q33_D2": [
    2,
    1,
    0,
    1,
    0,
    1,
    2,
    1,
    0,
    1,
    0,
    1,
    2,
    1,
    0,
    1,
    0,
    1,
    2,
    1,
    0,
    1,
    0,
    1,
    2,
    1,
    0,
    1,
    0,
    1,
    2,
    1,
    0
  ],
  "q33_D24": [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    7,
    6,
    5,
    4,
    3,
    2,
    1,
    0,
    1,
    0,
    1,
    0,
    1,
    0,
    1,
    0,
    1,
    2,
    1,
    0,
    1,
    0,
    1,
    2
  ],
  "q15_D7": [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    6,
    5,
    4,
    3,
    2,
    1,
    0
  ],
  "q15_D5": [
    2,
    1,
    0,
    1,
    0,
    1,
    0,
    1,
    0,
    1,
    0,
    1,
    2,
    3,
    4
  ]
}


==> anc/reports/confinement_report.json <==
{
  "status": "PASS",
  "N_max": 34,
  "weak_sector_sequences": 68133,
  "unordered_pairs_including_diagonal": 283235309,
  "overlapping_hull_pairs": 283178209,
  "separated_overlapping_weak_sector_pairs": 16871,
  "sector_only_nested_containments": 16705,
  "four_run_pairs_without_length_restriction": 166,
  "length_bounded_sequences": 66514,
  "length_bounded_pairs": 273203186,
  "length_bounded_separated_containments": 7159,
  "hull_restriction_gap_checks": 81929,
  "assumptions": "weak sector for all positive weights; confinement additionally uses (L+R+2)h<=N and overlapping hulls",
  "not_assumed": "further boundary estimates, bounds on boundary weights, lattice divisibility"
}


==> anc/reports/direct_spectrum_report.json <==
{"status":"PASS","q_max":300,"coefficients_including_degenerate":45147,"direct_cut_tests":9045045,"permutation_vertex_visits":1179395021,"unordered_coefficient_pairs_including_diagonal":4545096,"strictly_nested_nondegenerate_pairs":300662,"nondegenerate_distance_at_least_two":562,"classified_central_failures":562,"maximum_distance_including_degenerate":299}


==> anc/reports/independent_witness_report.json <==
{
  "status": "PASS",
  "pairs": 6,
  "original_path_arcs": 11286,
  "damaged_witnesses_rejected": 6,
  "results": [
    {
      "name": "sharp_two_free_abelian",
      "vertices": 108,
      "path_arcs": 214,
      "endpoints": [
        [
          13,
          0
        ],
        [
          12,
          1
        ]
      ],
      "unused_arcs": [
        [
          0,
          12
        ],
        [
          1,
          13
        ]
      ]
    },
    {
      "name": "sharp_two_free_nonabelian",
      "vertices": 1764,
      "path_arcs": 3526,
      "endpoints": [
        [
          85,
          0
        ],
        [
          84,
          1
        ]
      ],
      "unused_arcs": [
        [
          0,
          84
        ],
        [
          1,
          85
        ]
      ]
    },
    {
      "name": "odd_nonabelian_small",
      "vertices": 165,
      "path_arcs": 328,
      "endpoints": [
        [
          34,
          0
        ],
        [
          34,
          1
        ]
      ],
      "unused_arcs": [
        [
          0,
          34
        ],
        [
          1,
          34
        ]
      ]
    },
    {
      "name": "nonabelian_pinned_q105",
      "vertices": 945,
      "path_arcs": 1888,
      "endpoints": [
        [
          108,
          0
        ],
        [
          106,
          3
        ]
      ],
      "unused_arcs": [
        [
          0,
          106
        ],
        [
          3,
          108
        ]
      ]
    },
    {
      "name": "even_difference_order",
      "vertices": 546,
      "path_arcs": 1090,
      "endpoints": [
        [
          192,
          0
        ],
        [
          183,
          9
        ]
      ],
      "unused_arcs": [
        [
          0,
          183
        ],
        [
          9,
          192
        ]
      ]
    },
    {
      "name": "nonabelian_large_boundary",
      "vertices": 2121,
      "path_arcs": 4240,
      "endpoints": [
        [
          810,
          0
        ],
        [
          708,
          103
        ]
      ],
      "unused_arcs": [
        [
          0,
          708
        ],
        [
          103,
          810
        ]
      ]
    }
  ],
  "scope": "Reads stored vertex lists and original right Cayley arcs only; imports neither constructor nor cut-spectrum code."
}


==> anc/reports/section6_report.json <==
{
  "status": "PASS",
  "three_spectra": {
    "q": 20,
    "spectra": {
      "4": [
        5,
        7,
        9,
        13,
        15,
        17
      ],
      "6": [
        1,
        13,
        15,
        17,
        19
      ],
      "10": [
        1,
        3,
        5,
        7,
        9,
        11
      ]
    },
    "kappa": 2,
    "component_counts_at_13": [
      0,
      0,
      2
    ],
    "direct_cut_permutations": 60
  },
  "D8": {
    "vertex_convention": "i+4*j represents a^i b^j",
    "cases": [
      {
        "generating_pair": "rotation_reflection",
        "all_hamilton_paths": 32,
        "two_arc_disjoint_paths_exist": false
      },
      {
        "generating_pair": "two_reflections",
        "all_hamilton_paths": 16,
        "two_arc_disjoint_paths_exist": true,
        "example": [
          [
            0,
            4,
            3,
            7,
            2,
            6,
            1,
            5
          ],
          [
            0,
            5,
            1,
            6,
            2,
            7,
            3,
            4
          ]
        ]
      }
    ]
  },
  "relaxed_confinement": {
    "N_max": 22,
    "sector_sequences": 3677,
    "unordered_distinct_pairs": 837295,
    "separated_nonconfined_pairs_checked": 21,
    "largest_checked_delta": 2,
    "equality_examples": [
      {
        "N": 10,
        "S": [
          0,
          6,
          8
        ],
        "T": [
          2,
          4,
          10
        ],
        "epsilon": 2,
        "delta": 2
      },
      {
        "N": 14,
        "S": [
          0,
          8,
          10,
          12
        ],
        "T": [
          2,
          4,
          6,
          14
        ],
        "epsilon": 2,
        "delta": 2
      },
      {
        "N": 18,
        "S": [
          0,
          10,
          12,
          14,
          16
        ],
        "T": [
          2,
          4,
          6,
          8,
          18
        ],
        "epsilon": 2,
        "delta": 2
      },
      {
        "N": 22,
        "S": [
          0,
          12,
          14,
          16,
          18,
          20
        ],
        "T": [
          2,
          4,
          6,
          8,
          10,
          22
        ],
        "epsilon": 2,
        "delta": 2
      }
    ]
  },
  "scope": "Section 6: the q=20 triple, two generating pairs of the dihedral group of order eight, and the relaxed confinement bound (6.1)."
}


==> anc/reports/tent_checks.json <==
{
  "status": "PASS",
  "q_max": 90,
  "coefficients": 3916,
  "cut_positions": 238876,
  "closed_components": 441754,
  "local_minima_checked": 71420,
  "interior_rays": 72284,
  "checks": "direct H_d components, primitive type, local intersections, ray order, inventory, exact tents and distance"
}


==> anc/reports/two_free_report.json <==
{
  "status": "PASS",
  "q_max": 600,
  "response_queries": 180299,
  "failure_state_visits": 176736,
  "projected_failure_states": 176736,
  "unit_B_fixed_failure_edges": 16300,
  "maximum_failure_set": [
    105,
    4,
    [
      0,
      3,
      4,
      52,
      56,
      104
    ]
  ],
  "normal_coordinate_inputs": 2944,
  "pinned_two_free_queries": 189284,
  "directly_verified_successful_return_pairs": 4634,
  "path_witness_pairs": 6,
  "scope": "The response-set formula is assumed here and separately tested from all cut permutations by check_spectra.cpp."
}


==> anc/verify_tents.py <==
"""Direct finite checks of the self-contained local-crossing proof.
It imports no spectrum or Hamilton-path construction module.
"""
from math import gcd
from fractions import Fraction
from pathlib import Path
import json

def cycles_H(q, D, d):
    nxt=[-1]*q
    lab=[None]*q
    for i in range(q):
        if i==d:continue
        z=(i-D)%q
        lab[z]=int(i<d)
        nxt[z]=(i+lab[z])%q
    # The open path starts at zero.
    cur=0; seen=set(); path=[]
    while cur!=-1:
        if cur in seen:raise RuntimeError('closed open path')
        seen.add(cur);path.append(cur);cur=nxt[cur]
    cyc=[]
    for z in range(q):
        if z in seen:continue
        c=[];cur=z
        while cur not in seen:
            seen.add(cur);c.append(cur);cur=nxt[cur]
        if cur!=z:raise RuntimeError('not a disjoint cycle')
        y=sum(lab[x] for x in c); U=(len(c)-y,y)
        if (D*U[0]+(D+1)*U[1])%q:raise RuntimeError('word congruence')
        cyc.append((tuple(c),U))
    return cyc,path

def verify(Q=90):
    coeff=cuts=minima=ramps=cycles=0
    for q in range(3,Q+1):
        N=q-1
        for D in range(1,q-1):
            coeff+=1
            data=[cycles_H(q,D,d) for d in range(q)]
            js=[len(c) for c,p in data]
            us=[c[0][1] if c else None for c,p in data]
            for d,(cs,path) in enumerate(data):
                cuts+=1;cycles+=len(cs)
                if any(U!=us[d] for c,U in cs):raise RuntimeError('nonparallel components')
                if cs:
                    U=us[d]
                    if len(path)!=q-js[d]*sum(U):raise RuntimeError('remaining length')
                    # Primitivity is relative to Lambda_D, not Z^2.
                    for k in range(2,gcd(*U)+1):
                        if U[0]%k==U[1]%k==0 and (D*(U[0]//k)+(D+1)*(U[1]//k))%q==0:
                            raise RuntimeError('nonprimitive')
                if d and abs(js[d]-js[d-1])!=1:raise RuntimeError('surgery step')
                if d and cs and data[d-1][0] and us[d]!=us[d-1]:raise RuntimeError('ray change away from zero')
                if 0<d<N:
                    # Exactly one tail crossing and no shared-head crossing.
                    tail=sum(i>=d and i<d+1 for i in range(q) if i!=d-1 and i!=d+1)
                    neg=sum(i<d-1 and (i+1)%q>d+1 for i in range(q))
                    if (tail,neg)!=(1,0):raise RuntimeError('crossing incidence')
                    if js[d-1]==js[d]+1==js[d+1]:
                        minima+=1
                        if js[d]!=0:raise RuntimeError('positive local minimum')
                        U,V=us[d-1],us[d+1]
                        if U[0]*V[1]-U[1]*V[0]!=q:raise RuntimeError('oriented intersection')
            Hx,Hy=gcd(q,D)-1,gcd(q,D+1)-1
            if js[0]!=Hx or js[-1]!=Hy:raise RuntimeError('boundary')
            # All interior lattice points from their lengths, grouped by direction.
            pts=[]
            for length in range(1,q):
                y=(-D*length)%q
                if 0<y<length:pts.append((length-y,y))
            if 2*len(pts)+Hx+Hy!=N:raise RuntimeError('elementary inventory')
            raypts={}
            for U in pts:raypts.setdefault(Fraction(U[1],U[0]),[]).append(U)
            rays=[]
            for slope,ps in sorted(raypts.items()):
                U=min(ps,key=sum);h=N//sum(U)
                if len(ps)!=h:raise RuntimeError('primitive height inventory')
                rays.append((U,h))
            predicted=list(range(Hx,-1,-1))
            for U,h in rays:predicted+=list(range(1,h+1))+list(range(h-1,-1,-1));ramps+=1
            predicted+=list(range(1,Hy+1))
            if predicted!=js:raise RuntimeError(('tent mismatch',q,D))
            zeros=[d for d,j in enumerate(js) if not j]
            if any(j!=min(abs(d-z) for z in zeros) for d,j in enumerate(js)):raise RuntimeError('distance identity')
    return {'status':'PASS','q_max':Q,'coefficients':coeff,'cut_positions':cuts,'closed_components':cycles,
            'local_minima_checked':minima,'interior_rays':ramps,
            'checks':'direct H_d components, primitive type, local intersections, ray order, inventory, exact tents and distance'}
if __name__=='__main__':
    report=verify()
    Path(__file__).with_name('tent_checks.json').write_text(json.dumps(report,indent=2)+'\n')
    print(json.dumps(report))


==> anc/witness_summary.json <==
[
  {
    "name": "sharp_two_free_abelian",
    "q": 12,
    "g": 9,
    "r": 1,
    "t": 4,
    "fixed_selected": [],
    "free": [
      1,
      2
    ],
    "external_selected": [
      1,
      2
    ],
    "B": 5,
    "candidates": [
      {
        "prefix": 0,
        "A": 4,
        "predicted_failure": true
      },
      {
        "prefix": 1,
        "A": 5,
        "predicted_failure": true
      },
      {
        "prefix": 2,
        "A": 6,
        "predicted_failure": false
      }
    ],
    "selected_prefix": 2,
    "A": 6,
    "C": 1,
    "cuts": [
      1,
      2
    ],
    "endpoints": [
      [
        13,
        0
      ],
      [
        12,
        1
      ]
    ]
  },
  {
    "name": "sharp_two_free_nonabelian",
    "q": 84,
    "g": 21,
    "r": 37,
    "t": 28,
    "fixed_selected": [
      1,
      2,
      5,
      6,
      8,
      9,
      11,
      12,
      14,
      15,
      17,
      20
    ],
    "free": [
      3,
      18
    ],
    "external_selected": [
      1,
      2,
      3,
      5,
      6,
      8,
      9,
      11,
      12,
      14,
      15,
      17,
      18,
      20
    ],
    "B": 77,
    "candidates": [
      {
        "prefix": 0,
        "A": 76,
        "predicted_failure": true
      },
      {
        "prefix": 1,
        "A": 77,
        "predicted_failure": true
      },
      {
        "prefix": 2,
        "A": 78,
        "predicted_failure": false
      }
    ],
    "selected_prefix": 2,
    "A": 78,
    "C": 1,
    "cuts": [
      1,
      2
    ],
    "endpoints": [
      [
        85,
        0
      ],
      [
        84,
        1
      ]
    ]
  },
  {
    "name": "odd_nonabelian_small",
    "q": 33,
    "g": 5,
    "r": 31,
    "t": 0,
    "fixed_selected": [],
    "free": [
      1,
      2
    ],
    "external_selected": [],
    "B": 11,
    "candidates": [
      {
        "prefix": 0,
        "A": 0,
        "predicted_failure": false
      },
      {
        "prefix": 1,
        "A": 31,
        "predicted_failure": false
      },
      {
        "prefix": 2,
        "A": 2,
        "predicted_failure": false
      }
    ],
    "selected_prefix": 0,
    "A": 0,
    "C": 22,
    "cuts": [
      1,
      1
    ],
    "endpoints": [
      [
        34,
        0
      ],
      [
        34,
        1
      ]
    ]
  },
  {
    "name": "nonabelian_pinned_q105",
    "q": 105,
    "g": 9,
    "r": 16,
    "t": 77,
    "fixed_selected": [
      2,
      3,
      4,
      6
    ],
    "free": [
      1,
      5
    ],
    "external_selected": [
      2,
      3,
      4,
      6
    ],
    "B": 28,
    "candidates": [
      {
        "prefix": 0,
        "A": 36,
        "predicted_failure": false
      },
      {
        "prefix": 1,
        "A": 52,
        "predicted_failure": true
      },
      {
        "prefix": 2,
        "A": 98,
        "predicted_failure": false
      }
    ],
    "selected_prefix": 0,
    "A": 36,
    "C": 8,
    "cuts": [
      3,
      3
    ],
    "endpoints": [
      [
        108,
        0
      ],
      [
        106,
        3
      ]
    ]
  },
  {
    "name": "even_difference_order",
    "q": 182,
    "g": 3,
    "r": 29,
    "t": 117,
    "fixed_selected": [],
    "free": [
      1,
      2
    ],
    "external_selected": [],
    "B": 13,
    "candidates": [
      {
        "prefix": 0,
        "A": 117,
        "predicted_failure": false
      },
      {
        "prefix": 1,
        "A": 146,
        "predicted_failure": false
      },
      {
        "prefix": 2,
        "A": 77,
        "predicted_failure": false
      }
    ],
    "selected_prefix": 0,
    "A": 117,
    "C": 104,
    "cuts": [
      10,
      9
    ],
    "endpoints": [
      [
        192,
        0
      ],
      [
        183,
        9
      ]
    ]
  },
  {
    "name": "nonabelian_large_boundary",
    "q": 707,
    "g": 3,
    "r": 506,
    "t": 504,
    "fixed_selected": [],
    "free": [
      1,
      2
    ],
    "external_selected": [],
    "B": 203,
    "candidates": [
      {
        "prefix": 0,
        "A": 504,
        "predicted_failure": false
      },
      {
        "prefix": 1,
        "A": 303,
        "predicted_failure": false
      },
      {
        "prefix": 2,
        "A": 405,
        "predicted_failure": false
      }
    ],
    "selected_prefix": 0,
    "A": 504,
    "C": 301,
    "cuts": [
      103,
      103
    ],
    "endpoints": [
      [
        810,
        0
      ],
      [
        708,
        103
      ]
    ]
  }
]


==> anc/witnesses.json <==
[{"name":"sharp_two_free_abelian","q":12,"g":9,"r":1,"t":4,"fixed_selected":[],"free":[1,2],"external_selected":[1,2],"B":5,"candidates":[{"prefix":0,"A":4,"predicted_failure":true},{"prefix":1,"A":5,"predicted_failure":true},{"prefix":2,"A":6,"predicted_failure":false}],"selected_prefix":2,"A":6,"C":1,"cuts":[1,2],"paths":[[13,26,39,51,63,75,87,99,7,20,33,46,58,70,82,94,106,2,15,28,41,53,65,77,89,101,9,22,35,36,48,60,72,84,96,4,17,30,43,55,67,79,91,103,11,12,25,38,50,62,74,86,98,6,19,32,45,57,69,81,93,105,1,14,27,40,52,64,76,88,100,8,21,34,47,59,71,83,95,107,3,16,29,42,54,66,78,90,102,10,23,24,37,49,61,73,85,97,5,18,31,44,56,68,80,92,104,0],[12,24,36,49,62,75,88,101,10,22,34,46,59,60,73,86,99,8,20,32,44,57,70,83,84,97,6,18,30,42,55,68,81,94,107,4,16,28,40,53,66,79,92,105,2,14,26,38,51,64,77,90,103,0,13,25,37,50,63,76,89,102,11,23,35,47,48,61,74,87,100,9,21,33,45,58,71,72,85,98,7,19,31,43,56,69,82,95,96,5,17,29,41,54,67,80,93,106,3,15,27,39,52,65,78,91,104,1]]},{"name":"sharp_two_free_nonabelian","q":84,"g":21,"r":37,"t":28,"fixed_selected":[1,2,5,6,8,9,11,12,14,15,17,20],"free":[3,18],"external_selected":[1,2,3,5,6,8,9,11,12,14,15,17,18,20],"B":77,"candidates":[{"prefix":0,"A":76,"predicted_failure":true},{"prefix":1,"A":77,"predicted_failure":true},{"prefix":2,"A":78,"predicted_failure":false}],"selected_prefix":2,"A":78,"C":1,"cuts":[1,2],"paths":[[85,206,315,400,484,509,594,678,787,872,956,1065,1150,1234,1343,1344,1428,1537,1622,1706,79,164,201,310,395,479,504,589,673,782,867,951,1060,1145,1229,1338,1423,1507,1532,1617,1701,74,159,196,305,390,474,583,668,752,777,862,946,1055,1140,1224,1333,1418,1502,1527,1612,1696,69,154,191,300,385,469,578,663,747,772,857,941,1050,1135,1219,1328,1413,1497,1522,1607,1691,64,149,186,295,380,464,573,658,742,767,852,936,1045,1130,1214,1323,1408,1492,1517,1602,1686,59,144,181,290,375,459,568,653,737,762,847,931,1040,1125,1209,1318,1403,1487,1512,1597,1681,54,139,176,285,370,454,563,648,732,757,842,926,1035,1120,1204,1313,1398,1482,1591,1676,1760,49,134,171,280,365,449,558,643,727,836,921,1005,1030,1115,1199,1308,1393,1477,1586,1671,1755,44,129,250,275,360,444,553,638,722,831,916,1000,1025,1110,1194,1303,1388,1472,1581,1666,1750,39,124,245,270,355,439,548,633,717,826,911,995,1020,1105,1189,1298,1383,1467,1576,1661,1745,34,119,240,265,350,434,543,628,712,821,906,990,1015,1100,1184,1293,1378,1462,1571,1656,1740,29,114,235,260,345,429,538,623,707,816,901,985,1010,1095,1179,1288,1373,1457,1566,1651,1735,24,109,230,255,340,424,533,618,702,811,896,980,1089,1174,1258,1283,1368,1452,1561,1646,1730,19,104,225,334,419,503,528,613,697,806,891,975,1084,1169,1253,1278,1363,1447,1556,1641,1725,14,99,220,329,414,498,523,608,692,801,886,970,1079,1164,1248,1273,1358,1442,1551,1636,1720,9,94,215,324,409,493,518,603,687,796,881,965,1074,1159,1243,1268,1353,1437,1546,1631,1715,4,89,210,319,404,488,513,598,682,791,876,960,1069,1154,1238,1263,1348,1432,1541,1626,1710,83,84,205,314,399,483,508,593,677,786,871,955,1064,1149,1233,1342,1427,1511,1536,1621,1705,78,163,200,309,394,478,587,588,672,781,866,950,1059,1144,1228,1337,1422,1506,1531,1616,1700,73,158,195,304,389,473,582,667,751,776,861,945,1054,1139,1223,1332,1417,1501,1526,1611,1695,68,153,190,299,384,468,577,662,746,771,856,940,1049,1134,1218,1327,1412,1496,1521,1606,1690,63,148,185,294,379,463,572,657,741,766,851,935,1044,1129,1213,1322,1407,1491,1516,1601,1685,58,143,180,289,374,458,567,652,736,761,846,930,1039,1124,1208,1317,1402,1486,1595,1596,1680,53,138,175,284,369,453,562,647,731,756,841,925,1034,1119,1203,1312,1397,1481,1590,1675,1759,48,133,170,279,364,448,557,642,726,835,920,1004,1029,1114,1198,1307,1392,1476,1585,1670,1754,43,128,249,274,359,443,552,637,721,830,915,999,1024,1109,1193,1302,1387,1471,1580,1665,1749,38,123,244,269,354,438,547,632,716,825,910,994,1019,1104,1188,1297,1382,1466,1575,1660,1744,33,118,239,264,349,433,542,627,711,820,905,989,1014,1099,1183,1292,1377,1461,1570,1655,1739,28,113,234,259,344,428,537,622,706,815,900,984,1009,1094,1178,1287,1372,1456,1565,1650,1734,23,108,229,254,339,423,532,617,701,810,895,979,1088,1173,1257,1282,1367,1451,1560,1645,1729,18,103,224,333,418,502,527,612,696,805,890,974,1083,1168,1252,1277,1362,1446,1555,1640,1724,13,98,219,328,413,497,522,607,691,800,885,969,1078,1163,1247,1272,1357,1441,1550,1635,1719,8,93,214,323,408,492,517,602,686,795,880,964,1073,1158,1242,1267,1352,1436,1545,1630,1714,3,88,209,318,403,487,512,597,681,790,875,959,1068,1153,1237,1262,1347,1431,1540,1625,1709,82,167,204,313,398,482,507,592,676,785,870,954,1063,1148,1232,1341,1426,1510,1535,1620,1704,77,162,199,308,393,477,586,671,755,780,865,949,1058,1143,1227,1336,1421,1505,1530,1615,1699,72,157,194,303,388,472,581,666,750,775,860,944,1053,1138,1222,1331,1416,1500,1525,1610,1694,67,152,189,298,383,467,576,661,745,770,855,939,1048,1133,1217,1326,1411,1495,1520,1605,1689,62,147,184,293,378,462,571,656,740,765,850,934,1043,1128,1212,1321,1406,1490,1515,1600,1684,57,142,179,288,373,457,566,651,735,760,845,929,1038,1123,1207,1316,1401,1485,1594,1679,1763,52,137,174,283,368,452,561,646,730,839,840,924,1033,1118,1202,1311,1396,1480,1589,1674,1758,47,132,169,278,363,447,556,641,725,834,919,1003,1028,1113,1197,1306,1391,1475,1584,1669,1753,42,127,248,273,358,442,551,636,720,829,914,998,1023,1108,1192,1301,1386,1470,1579,1664,1748,37,122,243,268,353,437,546,631,715,824,909,993,1018,1103,1187,1296,1381,1465,1574,1659,1743,32,117,238,263,348,432,541,626,710,819,904,988,1013,1098,1182,1291,1376,1460,1569,1654,1738,27,112,233,258,343,427,536,621,705,814,899,983,1008,1093,1177,1286,1371,1455,1564,1649,1733,22,107,228,253,338,422,531,616,700,809,894,978,1087,1172,1256,1281,1366,1450,1559,1644,1728,17,102,223,332,417,501,526,611,695,804,889,973,1082,1167,1251,1276,1361,1445,1554,1639,1723,12,97,218,327,412,496,521,606,690,799,884,968,1077,1162,1246,1271,1356,1440,1549,1634,1718,7,92,213,322,407,491,516,601,685,794,879,963,1072,1157,1241,1266,1351,1435,1544,1629,1713,2,87,208,317,402,486,511,596,680,789,874,958,1067,1152,1236,1261,1346,1430,1539,1624,1708,81,166,203,312,397,481,506,591,675,784,869,953,1062,1147,1231,1340,1425,1509,1534,1619,1703,76,161,198,307,392,476,585,670,754,779,864,948,1057,1142,1226,1335,1420,1504,1529,1614,1698,71,156,193,302,387,471,580,665,749,774,859,943,1052,1137,1221,1330,1415,1499,1524,1609,1693,66,151,188,297,382,466,575,660,744,769,854,938,1047,1132,1216,1325,1410,1494,1519,1604,1688,61,146,183,292,377,461,570,655,739,764,849,933,1042,1127,1211,1320,1405,1489,1514,1599,1683,56,141,178,287,372,456,565,650,734,759,844,928,1037,1122,1206,1315,1400,1484,1593,1678,1762,51,136,173,282,367,451,560,645,729,838,923,1007,1032,1117,1201,1310,1395,1479,1588,1673,1757,46,131,168,277,362,446,555,640,724,833,918,1002,1027,1112,1196,1305,1390,1474,1583,1668,1752,41,126,247,272,357,441,550,635,719,828,913,997,1022,1107,1191,1300,1385,1469,1578,1663,1747,36,121,242,267,352,436,545,630,714,823,908,992,1017,1102,1186,1295,1380,1464,1573,1658,1742,31,116,237,262,347,431,540,625,709,818,903,987,1012,1097,1181,1290,1375,1459,1568,1653,1737,26,111,232,257,342,426,535,620,704,813,898,982,1091,1092,1176,1285,1370,1454,1563,1648,1732,21,106,227,252,337,421,530,615,699,808,893,977,1086,1171,1255,1280,1365,1449,1558,1643,1727,16,101,222,331,416,500,525,610,694,803,888,972,1081,1166,1250,1275,1360,1444,1553,1638,1722,11,96,217,326,411,495,520,605,689,798,883,967,1076,1161,1245,1270,1355,1439,1548,1633,1717,6,91,212,321,406,490,515,600,684,793,878,962,1071,1156,1240,1265,1350,1434,1543,1628,1712,1,86,207,316,401,485,510,595,679,788,873,957,1066,1151,1235,1260,1345,1429,1538,1623,1707,80,165,202,311,396,480,505,590,674,783,868,952,1061,1146,1230,1339,1424,1508,1533,1618,1702,75,160,197,306,391,475,584,669,753,778,863,947,1056,1141,1225,1334,1419,1503,1528,1613,1697,70,155,192,301,386,470,579,664,748,773,858,942,1051,1136,1220,1329,1414,1498,1523,1608,1692,65,150,187,296,381,465,574,659,743,768,853,937,1046,1131,1215,1324,1409,1493,1518,1603,1687,60,145,182,291,376,460,569,654,738,763,848,932,1041,1126,1210,1319,1404,1488,1513,1598,1682,55,140,177,286,371,455,564,649,733,758,843,927,1036,1121,1205,1314,1399,1483,1592,1677,1761,50,135,172,281,366,450,559,644,728,837,922,1006,1031,1116,1200,1309,1394,1478,1587,1672,1756,45,130,251,276,361,445,554,639,723,832,917,1001,1026,1111,1195,1304,1389,1473,1582,1667,1751,40,125,246,271,356,440,549,634,718,827,912,996,1021,1106,1190,1299,1384,1468,1577,1662,1746,35,120,241,266,351,435,544,629,713,822,907,991,1016,1101,1185,1294,1379,1463,1572,1657,1741,30,115,236,261,346,430,539,624,708,817,902,986,1011,1096,1180,1289,1374,1458,1567,1652,1736,25,110,231,256,341,425,534,619,703,812,897,981,1090,1175,1259,1284,1369,1453,1562,1647,1731,20,105,226,335,336,420,529,614,698,807,892,976,1085,1170,1254,1279,1364,1448,1557,1642,1726,15,100,221,330,415,499,524,609,693,802,887,971,1080,1165,1249,1274,1359,1443,1552,1637,1721,10,95,216,325,410,494,519,604,688,797,882,966,1075,1160,1244,1269,1354,1438,1547,1632,1716,5,90,211,320,405,489,514,599,683,792,877,961,1070,1155,1239,1264,1349,1433,1542,1627,1711,0],[84,168,252,336,457,541,625,746,830,914,951,1035,1119,1240,1324,1408,1445,1529,1613,1734,82,166,250,334,418,455,539,623,744,828,912,949,1033,1117,1238,1322,1406,1443,1527,1611,1732,80,164,248,332,416,453,537,621,742,826,910,947,1031,1115,1236,1320,1404,1441,1525,1609,1730,78,162,246,330,414,451,535,619,740,824,908,945,1029,1113,1234,1318,1402,1439,1523,1607,1728,76,160,244,328,412,449,533,617,738,822,906,943,1027,1111,1232,1316,1400,1437,1521,1605,1726,74,158,242,326,410,447,531,615,736,820,904,941,1025,1109,1230,1314,1398,1435,1519,1603,1724,72,156,240,324,408,445,529,613,734,818,902,939,1023,1107,1228,1312,1396,1433,1517,1601,1722,70,154,238,322,406,443,527,611,732,816,900,937,1021,1105,1226,1310,1394,1431,1515,1599,1720,68,152,236,320,404,441,525,609,730,814,898,935,1019,1103,1224,1308,1392,1429,1513,1597,1718,66,150,234,318,402,439,523,607,728,812,896,933,1017,1101,1222,1306,1390,1511,1595,1679,1716,64,148,232,316,400,437,521,605,726,810,894,931,1015,1099,1220,1304,1388,1509,1593,1677,1714,62,146,230,314,398,435,519,603,724,808,892,929,1013,1097,1218,1302,1386,1507,1591,1675,1712,60,144,228,312,396,433,517,601,722,806,890,927,1011,1095,1216,1300,1384,1505,1589,1673,1710,58,142,226,310,394,431,515,599,720,804,888,925,1009,1093,1214,1298,1382,1503,1587,1671,1708,56,140,224,308,392,429,513,597,718,802,886,1007,1091,1175,1212,1296,1380,1501,1585,1669,1706,54,138,222,306,390,427,511,595,716,800,884,1005,1089,1173,1210,1294,1378,1499,1583,1667,1704,52,136,220,304,388,425,509,593,714,798,882,1003,1087,1171,1208,1292,1376,1497,1581,1665,1702,50,134,218,302,386,423,507,591,712,796,880,1001,1085,1169,1206,1290,1374,1495,1579,1663,1700,48,132,216,300,384,421,505,589,710,794,878,999,1083,1167,1204,1288,1372,1493,1577,1661,1698,46,130,214,298,382,503,587,671,708,792,876,997,1081,1165,1202,1286,1370,1491,1575,1659,1696,44,128,212,296,380,501,585,669,706,790,874,995,1079,1163,1200,1284,1368,1489,1573,1657,1694,42,126,210,294,378,499,583,667,704,788,872,993,1077,1161,1198,1282,1366,1487,1571,1655,1692,40,124,208,292,376,497,581,665,702,786,870,991,1075,1159,1196,1280,1364,1485,1569,1653,1690,38,122,206,290,374,495,579,663,700,784,868,989,1073,1157,1194,1278,1362,1483,1567,1651,1688,36,120,204,288,372,493,577,661,698,782,866,987,1071,1155,1192,1276,1360,1481,1565,1649,1686,34,118,202,286,370,491,575,659,696,780,864,985,1069,1153,1190,1274,1358,1479,1563,1647,1684,32,116,200,284,368,489,573,657,694,778,862,983,1067,1151,1188,1272,1356,1477,1561,1645,1682,30,114,198,282,366,487,571,655,692,776,860,981,1065,1149,1186,1270,1354,1475,1559,1643,1680,28,112,196,280,364,485,569,653,690,774,858,979,1063,1147,1184,1268,1352,1473,1557,1641,1762,26,110,194,278,362,483,567,651,688,772,856,977,1061,1145,1182,1266,1350,1471,1555,1639,1760,24,108,192,276,360,481,565,649,686,770,854,975,1059,1143,1180,1264,1348,1469,1553,1637,1758,22,106,190,274,358,479,563,647,684,768,852,973,1057,1141,1178,1262,1346,1467,1551,1635,1756,20,104,188,272,356,477,561,645,682,766,850,971,1055,1139,1176,1260,1344,1465,1549,1633,1754,18,102,186,270,354,475,559,643,680,764,848,969,1053,1137,1258,1342,1426,1463,1547,1631,1752,16,100,184,268,352,473,557,641,678,762,846,967,1051,1135,1256,1340,1424,1461,1545,1629,1750,14,98,182,266,350,471,555,639,676,760,844,965,1049,1133,1254,1338,1422,1459,1543,1627,1748,12,96,180,264,348,469,553,637,674,758,842,963,1047,1131,1252,1336,1420,1457,1541,1625,1746,10,94,178,262,346,467,551,635,672,756,840,961,1045,1129,1250,1334,1418,1455,1539,1623,1744,8,92,176,260,344,465,549,633,754,838,922,959,1043,1127,1248,1332,1416,1453,1537,1621,1742,6,90,174,258,342,463,547,631,752,836,920,957,1041,1125,1246,1330,1414,1451,1535,1619,1740,4,88,172,256,340,461,545,629,750,834,918,955,1039,1123,1244,1328,1412,1449,1533,1617,1738,2,86,170,254,338,459,543,627,748,832,916,953,1037,1121,1242,1326,1410,1447,1531,1615,1736,0,85,169,253,337,458,542,626,747,831,915,952,1036,1120,1241,1325,1409,1446,1530,1614,1735,83,167,251,335,419,456,540,624,745,829,913,950,1034,1118,1239,1323,1407,1444,1528,1612,1733,81,165,249,333,417,454,538,622,743,827,911,948,1032,1116,1237,1321,1405,1442,1526,1610,1731,79,163,247,331,415,452,536,620,741,825,909,946,1030,1114,1235,1319,1403,1440,1524,1608,1729,77,161,245,329,413,450,534,618,739,823,907,944,1028,1112,1233,1317,1401,1438,1522,1606,1727,75,159,243,327,411,448,532,616,737,821,905,942,1026,1110,1231,1315,1399,1436,1520,1604,1725,73,157,241,325,409,446,530,614,735,819,903,940,1024,1108,1229,1313,1397,1434,1518,1602,1723,71,155,239,323,407,444,528,612,733,817,901,938,1022,1106,1227,1311,1395,1432,1516,1600,1721,69,153,237,321,405,442,526,610,731,815,899,936,1020,1104,1225,1309,1393,1430,1514,1598,1719,67,151,235,319,403,440,524,608,729,813,897,934,1018,1102,1223,1307,1391,1428,1512,1596,1717,65,149,233,317,401,438,522,606,727,811,895,932,1016,1100,1221,1305,1389,1510,1594,1678,1715,63,147,231,315,399,436,520,604,725,809,893,930,1014,1098,1219,1303,1387,1508,1592,1676,1713,61,145,229,313,397,434,518,602,723,807,891,928,1012,1096,1217,1301,1385,1506,1590,1674,1711,59,143,227,311,395,432,516,600,721,805,889,926,1010,1094,1215,1299,1383,1504,1588,1672,1709,57,141,225,309,393,430,514,598,719,803,887,924,1008,1092,1213,1297,1381,1502,1586,1670,1707,55,139,223,307,391,428,512,596,717,801,885,1006,1090,1174,1211,1295,1379,1500,1584,1668,1705,53,137,221,305,389,426,510,594,715,799,883,1004,1088,1172,1209,1293,1377,1498,1582,1666,1703,51,135,219,303,387,424,508,592,713,797,881,1002,1086,1170,1207,1291,1375,1496,1580,1664,1701,49,133,217,301,385,422,506,590,711,795,879,1000,1084,1168,1205,1289,1373,1494,1578,1662,1699,47,131,215,299,383,420,504,588,709,793,877,998,1082,1166,1203,1287,1371,1492,1576,1660,1697,45,129,213,297,381,502,586,670,707,791,875,996,1080,1164,1201,1285,1369,1490,1574,1658,1695,43,127,211,295,379,500,584,668,705,789,873,994,1078,1162,1199,1283,1367,1488,1572,1656,1693,41,125,209,293,377,498,582,666,703,787,871,992,1076,1160,1197,1281,1365,1486,1570,1654,1691,39,123,207,291,375,496,580,664,701,785,869,990,1074,1158,1195,1279,1363,1484,1568,1652,1689,37,121,205,289,373,494,578,662,699,783,867,988,1072,1156,1193,1277,1361,1482,1566,1650,1687,35,119,203,287,371,492,576,660,697,781,865,986,1070,1154,1191,1275,1359,1480,1564,1648,1685,33,117,201,285,369,490,574,658,695,779,863,984,1068,1152,1189,1273,1357,1478,1562,1646,1683,31,115,199,283,367,488,572,656,693,777,861,982,1066,1150,1187,1271,1355,1476,1560,1644,1681,29,113,197,281,365,486,570,654,691,775,859,980,1064,1148,1185,1269,1353,1474,1558,1642,1763,27,111,195,279,363,484,568,652,689,773,857,978,1062,1146,1183,1267,1351,1472,1556,1640,1761,25,109,193,277,361,482,566,650,687,771,855,976,1060,1144,1181,1265,1349,1470,1554,1638,1759,23,107,191,275,359,480,564,648,685,769,853,974,1058,1142,1179,1263,1347,1468,1552,1636,1757,21,105,189,273,357,478,562,646,683,767,851,972,1056,1140,1177,1261,1345,1466,1550,1634,1755,19,103,187,271,355,476,560,644,681,765,849,970,1054,1138,1259,1343,1427,1464,1548,1632,1753,17,101,185,269,353,474,558,642,679,763,847,968,1052,1136,1257,1341,1425,1462,1546,1630,1751,15,99,183,267,351,472,556,640,677,761,845,966,1050,1134,1255,1339,1423,1460,1544,1628,1749,13,97,181,265,349,470,554,638,675,759,843,964,1048,1132,1253,1337,1421,1458,1542,1626,1747,11,95,179,263,347,468,552,636,673,757,841,962,1046,1130,1251,1335,1419,1456,1540,1624,1745,9,93,177,261,345,466,550,634,755,839,923,960,1044,1128,1249,1333,1417,1454,1538,1622,1743,7,91,175,259,343,464,548,632,753,837,921,958,1042,1126,1247,1331,1415,1452,1536,1620,1741,5,89,173,257,341,462,546,630,751,835,919,956,1040,1124,1245,1329,1413,1450,1534,1618,1739,3,87,171,255,339,460,544,628,749,833,917,954,1038,1122,1243,1327,1411,1448,1532,1616,1737,1]]},{"name":"odd_nonabelian_small","q":33,"g":5,"r":31,"t":0,"fixed_selected":[],"free":[1,2],"external_selected":[],"B":11,"candidates":[{"prefix":0,"A":0,"predicted_failure":false},{"prefix":1,"A":31,"predicted_failure":false},{"prefix":2,"A":2,"predicted_failure":false}],"selected_prefix":0,"A":0,"C":22,"cuts":[1,1],"paths":[[34,67,100,133,1,35,68,101,134,2,36,69,102,135,3,37,70,103,136,4,38,71,104,137,5,39,72,105,138,6,40,73,106,139,7,41,74,107,140,8,42,75,108,141,9,43,76,109,142,10,44,77,110,143,11,45,78,111,144,12,46,79,112,145,13,47,80,113,146,14,48,81,114,147,15,49,82,115,148,16,50,83,116,149,17,51,84,117,150,18,52,85,118,151,19,53,86,119,152,20,54,87,120,153,21,55,88,121,154,22,56,89,122,155,23,57,90,123,156,24,58,91,124,157,25,59,92,125,158,26,60,93,126,159,27,61,94,127,160,28,62,95,128,161,29,63,96,129,162,30,64,97,130,163,31,65,98,131,164,32,33,66,99,132,0],[34,98,102,160,11,44,75,112,137,21,54,85,122,147,31,64,95,99,157,8,41,72,109,134,18,51,82,119,144,28,61,92,129,154,5,38,69,106,164,15,48,79,116,141,25,58,89,126,151,2,35,66,103,161,12,45,76,113,138,22,55,86,123,148,32,65,96,100,158,9,42,73,110,135,19,52,83,120,145,29,62,93,130,155,6,39,70,107,132,16,49,80,117,142,26,59,90,127,152,3,36,67,104,162,13,46,77,114,139,23,56,87,124,149,0,33,97,101,159,10,43,74,111,136,20,53,84,121,146,30,63,94,131,156,7,40,71,108,133,17,50,81,118,143,27,60,91,128,153,4,37,68,105,163,14,47,78,115,140,24,57,88,125,150,1]]},{"name":"nonabelian_pinned_q105","q":105,"g":9,"r":16,"t":77,"fixed_selected":[2,3,4,6],"free":[1,5],"external_selected":[2,3,4,6],"B":28,"candidates":[{"prefix":0,"A":36,"predicted_failure":false},{"prefix":1,"A":52,"predicted_failure":true},{"prefix":2,"A":98,"predicted_failure":false}],"selected_prefix":0,"A":36,"C":8,"cuts":[3,3],"paths":[[108,213,364,470,591,696,802,907,39,145,250,401,507,628,733,839,944,76,182,287,333,439,560,665,771,876,8,114,219,370,476,597,702,808,913,45,151,256,407,513,529,634,740,845,82,188,293,339,445,566,671,777,882,14,120,225,376,482,603,708,814,919,51,157,262,413,519,535,640,746,851,88,194,299,345,451,572,677,783,888,20,126,231,382,488,609,714,820,925,57,163,268,419,420,541,646,752,857,94,200,305,351,457,578,683,789,894,26,132,237,388,494,615,720,826,931,63,169,274,320,426,547,652,758,863,100,206,311,357,463,584,689,795,900,32,138,243,394,500,621,726,832,937,69,175,280,326,432,553,658,764,869,1,106,211,362,468,589,694,800,905,37,143,248,399,505,626,731,837,942,74,180,285,331,437,558,663,769,874,6,112,217,368,474,595,700,806,911,43,149,254,405,511,527,632,738,843,80,186,291,337,443,564,669,775,880,12,118,223,374,480,601,706,812,917,49,155,260,411,517,533,638,744,849,86,192,297,343,449,570,675,781,886,18,124,229,380,486,607,712,818,923,55,161,266,417,523,539,644,750,855,92,198,303,349,455,576,681,787,892,24,130,235,386,492,613,718,824,929,61,167,272,318,424,545,650,756,861,98,204,309,355,461,582,687,793,898,30,136,241,392,498,619,724,830,935,67,173,278,324,430,551,656,762,867,104,105,210,361,467,588,693,799,904,36,142,247,398,504,625,730,836,941,73,179,284,330,436,557,662,768,873,5,111,216,367,473,594,699,805,910,42,148,253,404,510,526,631,737,842,79,185,290,336,442,563,668,774,879,11,117,222,373,479,600,705,811,916,48,154,259,410,516,532,637,743,848,85,191,296,342,448,569,674,780,885,17,123,228,379,485,606,711,817,922,54,160,265,416,522,538,643,749,854,91,197,302,348,454,575,680,786,891,23,129,234,385,491,612,717,823,928,60,166,271,317,423,544,649,755,860,97,203,308,354,460,581,686,792,897,29,135,240,391,497,618,723,829,934,66,172,277,323,429,550,655,761,866,103,209,314,360,466,587,692,798,903,35,141,246,397,503,624,729,835,940,72,178,283,329,435,556,661,767,872,4,110,215,366,472,593,698,804,909,41,147,252,403,509,525,630,736,841,78,184,289,335,441,562,667,773,878,10,116,221,372,478,599,704,810,915,47,153,258,409,515,531,636,742,847,84,190,295,341,447,568,673,779,884,16,122,227,378,484,605,710,816,921,53,159,264,415,521,537,642,748,853,90,196,301,347,453,574,679,785,890,22,128,233,384,490,611,716,822,927,59,165,270,316,422,543,648,754,859,96,202,307,353,459,580,685,791,896,28,134,239,390,496,617,722,828,933,65,171,276,322,428,549,654,760,865,102,208,313,359,465,586,691,797,902,34,140,245,396,502,623,728,834,939,71,177,282,328,434,555,660,766,871,3,109,214,365,471,592,697,803,908,40,146,251,402,508,629,734,735,840,77,183,288,334,440,561,666,772,877,9,115,220,371,477,598,703,809,914,46,152,257,408,514,530,635,741,846,83,189,294,340,446,567,672,778,883,15,121,226,377,483,604,709,815,920,52,158,263,414,520,536,641,747,852,89,195,300,346,452,573,678,784,889,21,127,232,383,489,610,715,821,926,58,164,269,315,421,542,647,753,858,95,201,306,352,458,579,684,790,895,27,133,238,389,495,616,721,827,932,64,170,275,321,427,548,653,759,864,101,207,312,358,464,585,690,796,901,33,139,244,395,501,622,727,833,938,70,176,281,327,433,554,659,765,870,2,107,212,363,469,590,695,801,906,38,144,249,400,506,627,732,838,943,75,181,286,332,438,559,664,770,875,7,113,218,369,475,596,701,807,912,44,150,255,406,512,528,633,739,844,81,187,292,338,444,565,670,776,881,13,119,224,375,481,602,707,813,918,50,156,261,412,518,534,639,745,850,87,193,298,344,450,571,676,782,887,19,125,230,381,487,608,713,819,924,56,162,267,418,524,540,645,751,856,93,199,304,350,456,577,682,788,893,25,131,236,387,493,614,719,825,930,62,168,273,319,425,546,651,757,862,99,205,310,356,462,583,688,794,899,31,137,242,393,499,620,725,831,936,68,174,279,325,431,552,657,763,868,0],[106,227,332,437,542,693,798,919,97,202,218,323,428,533,684,789,910,88,193,314,419,524,629,675,780,901,79,184,305,410,515,620,666,771,892,70,175,296,401,506,611,657,762,883,61,166,287,392,497,602,648,753,874,52,157,278,383,488,593,639,744,865,43,148,269,374,479,584,630,735,856,34,139,260,365,470,575,726,831,847,25,130,251,356,461,566,717,822,943,16,121,242,347,452,557,708,813,934,7,112,233,338,443,548,699,804,925,103,208,224,329,434,539,690,795,916,94,199,215,320,425,530,681,786,907,85,190,311,416,521,626,672,777,898,76,181,302,407,512,617,663,768,889,67,172,293,398,503,608,654,759,880,58,163,284,389,494,599,645,750,871,49,154,275,380,485,590,636,741,862,40,145,266,371,476,581,732,837,853,31,136,257,362,467,572,723,828,844,22,127,248,353,458,563,714,819,940,13,118,239,344,449,554,705,810,931,4,109,230,335,440,545,696,801,922,100,205,221,326,431,536,687,792,913,91,196,212,317,422,527,678,783,904,82,187,308,413,518,623,669,774,895,73,178,299,404,509,614,660,765,886,64,169,290,395,500,605,651,756,877,55,160,281,386,491,596,642,747,868,46,151,272,377,482,587,633,738,859,37,142,263,368,473,578,729,834,850,28,133,254,359,464,569,720,825,841,19,124,245,350,455,560,711,816,937,10,115,236,341,446,551,702,807,928,1,107,228,333,438,543,694,799,920,98,203,219,324,429,534,685,790,911,89,194,210,315,420,525,676,781,902,80,185,306,411,516,621,667,772,893,71,176,297,402,507,612,658,763,884,62,167,288,393,498,603,649,754,875,53,158,279,384,489,594,640,745,866,44,149,270,375,480,585,631,736,857,35,140,261,366,471,576,727,832,848,26,131,252,357,462,567,718,823,944,17,122,243,348,453,558,709,814,935,8,113,234,339,444,549,700,805,926,104,209,225,330,435,540,691,796,917,95,200,216,321,426,531,682,787,908,86,191,312,417,522,627,673,778,899,77,182,303,408,513,618,664,769,890,68,173,294,399,504,609,655,760,881,59,164,285,390,495,600,646,751,872,50,155,276,381,486,591,637,742,863,41,146,267,372,477,582,733,838,854,32,137,258,363,468,573,724,829,845,23,128,249,354,459,564,715,820,941,14,119,240,345,450,555,706,811,932,5,110,231,336,441,546,697,802,923,101,206,222,327,432,537,688,793,914,92,197,213,318,423,528,679,784,905,83,188,309,414,519,624,670,775,896,74,179,300,405,510,615,661,766,887,65,170,291,396,501,606,652,757,878,56,161,282,387,492,597,643,748,869,47,152,273,378,483,588,634,739,860,38,143,264,369,474,579,730,835,851,29,134,255,360,465,570,721,826,842,20,125,246,351,456,561,712,817,938,11,116,237,342,447,552,703,808,929,2,108,229,334,439,544,695,800,921,99,204,220,325,430,535,686,791,912,90,195,211,316,421,526,677,782,903,81,186,307,412,517,622,668,773,894,72,177,298,403,508,613,659,764,885,63,168,289,394,499,604,650,755,876,54,159,280,385,490,595,641,746,867,45,150,271,376,481,586,632,737,858,36,141,262,367,472,577,728,833,849,27,132,253,358,463,568,719,824,840,18,123,244,349,454,559,710,815,936,9,114,235,340,445,550,701,806,927,0,105,226,331,436,541,692,797,918,96,201,217,322,427,532,683,788,909,87,192,313,418,523,628,674,779,900,78,183,304,409,514,619,665,770,891,69,174,295,400,505,610,656,761,882,60,165,286,391,496,601,647,752,873,51,156,277,382,487,592,638,743,864,42,147,268,373,478,583,734,839,855,33,138,259,364,469,574,725,830,846,24,129,250,355,460,565,716,821,942,15,120,241,346,451,556,707,812,933,6,111,232,337,442,547,698,803,924,102,207,223,328,433,538,689,794,915,93,198,214,319,424,529,680,785,906,84,189,310,415,520,625,671,776,897,75,180,301,406,511,616,662,767,888,66,171,292,397,502,607,653,758,879,57,162,283,388,493,598,644,749,870,48,153,274,379,484,589,635,740,861,39,144,265,370,475,580,731,836,852,30,135,256,361,466,571,722,827,843,21,126,247,352,457,562,713,818,939,12,117,238,343,448,553,704,809,930,3]]},{"name":"even_difference_order","q":182,"g":3,"r":29,"t":117,"fixed_selected":[],"free":[1,2],"external_selected":[],"B":13,"candidates":[{"prefix":0,"A":117,"predicted_failure":false},{"prefix":1,"A":146,"predicted_failure":false},{"prefix":2,"A":77,"predicted_failure":false}],"selected_prefix":0,"A":117,"C":104,"cuts":[10,9],"paths":[[192,374,127,310,492,63,246,428,181,182,364,117,300,482,53,236,418,171,354,536,107,290,472,43,226,408,161,344,526,97,280,462,33,216,398,151,334,516,87,270,452,23,206,388,141,324,506,77,260,442,13,196,378,131,314,496,67,250,432,3,185,367,120,303,485,56,239,421,174,357,539,110,293,475,46,229,411,164,347,529,100,283,465,36,219,401,154,337,519,90,273,455,26,209,391,144,327,509,80,263,445,16,199,381,134,317,499,70,253,435,6,188,370,123,306,488,59,242,424,177,360,542,113,296,478,49,232,414,167,350,532,103,286,468,39,222,404,157,340,522,93,276,458,29,212,394,147,330,512,83,266,448,19,202,384,137,320,502,73,256,438,9,191,373,126,309,491,62,245,427,180,363,545,116,299,481,52,235,417,170,353,535,106,289,471,42,225,407,160,343,525,96,279,461,32,215,397,150,333,515,86,269,451,22,205,387,140,323,505,76,259,441,12,195,377,130,313,495,66,249,431,2,184,366,119,302,484,55,238,420,173,356,538,109,292,474,45,228,410,163,346,528,99,282,464,35,218,400,153,336,518,89,272,454,25,208,390,143,326,508,79,262,444,15,198,380,133,316,498,69,252,434,5,187,369,122,305,487,58,241,423,176,359,541,112,295,477,48,231,413,166,349,531,102,285,467,38,221,403,156,339,521,92,275,457,28,211,393,146,329,511,82,265,447,18,201,383,136,319,501,72,255,437,8,190,372,125,308,490,61,244,426,179,362,544,115,298,480,51,234,416,169,352,534,105,288,470,41,224,406,159,342,524,95,278,460,31,214,396,149,332,514,85,268,450,21,204,386,139,322,504,75,258,440,11,194,376,129,312,494,65,248,430,1,183,365,118,301,483,54,237,419,172,355,537,108,291,473,44,227,409,162,345,527,98,281,463,34,217,399,152,335,517,88,271,453,24,207,389,142,325,507,78,261,443,14,197,379,132,315,497,68,251,433,4,186,368,121,304,486,57,240,422,175,358,540,111,294,476,47,230,412,165,348,530,101,284,466,37,220,402,155,338,520,91,274,456,27,210,392,145,328,510,81,264,446,17,200,382,135,318,500,71,254,436,7,189,371,124,307,489,60,243,425,178,361,543,114,297,479,50,233,415,168,351,533,104,287,469,40,223,405,158,341,523,94,277,459,30,213,395,148,331,513,84,267,449,20,203,385,138,321,503,74,257,439,10,193,375,128,311,493,64,247,429,0],[183,394,78,260,471,155,337,366,50,232,443,127,309,520,22,204,415,99,281,492,176,358,387,71,253,464,148,330,541,43,225,436,120,302,513,15,197,408,92,274,485,169,351,380,64,246,457,141,323,534,36,218,429,113,295,506,8,191,402,86,268,479,163,345,374,58,240,451,135,317,528,30,212,423,107,289,500,2,185,396,80,262,473,157,339,368,52,234,445,129,311,522,24,206,417,101,283,494,178,360,389,73,255,466,150,332,543,45,227,438,122,304,515,17,199,410,94,276,487,171,353,382,66,248,459,143,325,536,38,220,431,115,297,508,10,192,403,87,269,480,164,346,375,59,241,452,136,318,529,31,213,424,108,290,501,3,186,397,81,263,474,158,340,369,53,235,446,130,312,523,25,207,418,102,284,495,179,361,390,74,256,467,151,333,544,46,228,439,123,305,516,18,200,411,95,277,488,172,354,383,67,249,460,144,326,537,39,221,432,116,298,509,11,193,404,88,270,481,165,347,376,60,242,453,137,319,530,32,214,425,109,291,502,4,187,398,82,264,475,159,341,370,54,236,447,131,313,524,26,208,419,103,285,496,180,362,391,75,257,468,152,334,545,47,229,440,124,306,517,19,201,412,96,278,489,173,355,384,68,250,461,145,327,538,40,222,433,117,299,510,12,194,405,89,271,482,166,348,377,61,243,454,138,320,531,33,215,426,110,292,503,5,188,399,83,265,476,160,342,371,55,237,448,132,314,525,27,209,420,104,286,497,181,363,392,76,258,469,153,335,364,48,230,441,125,307,518,20,202,413,97,279,490,174,356,385,69,251,462,146,328,539,41,223,434,118,300,511,13,195,406,90,272,483,167,349,378,62,244,455,139,321,532,34,216,427,111,293,504,6,189,400,84,266,477,161,343,372,56,238,449,133,315,526,28,210,421,105,287,498,0,182,393,77,259,470,154,336,365,49,231,442,126,308,519,21,203,414,98,280,491,175,357,386,70,252,463,147,329,540,42,224,435,119,301,512,14,196,407,91,273,484,168,350,379,63,245,456,140,322,533,35,217,428,112,294,505,7,190,401,85,267,478,162,344,373,57,239,450,134,316,527,29,211,422,106,288,499,1,184,395,79,261,472,156,338,367,51,233,444,128,310,521,23,205,416,100,282,493,177,359,388,72,254,465,149,331,542,44,226,437,121,303,514,16,198,409,93,275,486,170,352,381,65,247,458,142,324,535,37,219,430,114,296,507,9]]},{"name":"nonabelian_large_boundary","q":707,"g":3,"r":506,"t":504,"fixed_selected":[],"free":[1,2],"external_selected":[],"B":203,"candidates":[{"prefix":0,"A":504,"predicted_failure":false},{"prefix":1,"A":303,"predicted_failure":false},{"prefix":2,"A":405,"predicted_failure":false}],"selected_prefix":0,"A":504,"C":301,"cuts":[103,103],"paths":[[810,1517,607,1315,2022,405,1113,1820,203,911,1618,1,708,1415,505,1213,1920,303,1011,1718,101,808,1515,605,1313,2020,403,1111,1818,201,909,1616,706,707,1414,504,1212,1919,302,1010,1717,100,807,1514,604,1312,2019,402,1110,1817,200,908,1615,705,1413,2120,503,1211,1918,301,1009,1716,99,806,1513,603,1311,2018,401,1109,1816,199,907,1614,704,1412,2119,502,1210,1917,300,1008,1715,98,805,1512,602,1310,2017,400,1108,1815,198,906,1613,703,1411,2118,501,1209,1916,299,1007,1714,97,804,1511,601,1309,2016,399,1107,1814,197,905,1612,702,1410,2117,500,1208,1915,298,1006,1713,96,803,1510,600,1308,2015,398,1106,1813,196,904,1611,701,1409,2116,499,1207,1914,297,1005,1712,95,802,1509,599,1307,2014,397,1105,1812,195,903,1610,700,1408,2115,498,1206,1913,296,1004,1711,94,801,1508,598,1306,2013,396,1104,1811,194,902,1609,699,1407,2114,497,1205,1912,295,1003,1710,93,800,1507,597,1305,2012,395,1103,1810,193,901,1608,698,1406,2113,496,1204,1911,294,1002,1709,92,799,1506,596,1304,2011,394,1102,1809,192,900,1607,697,1405,2112,495,1203,1910,293,1001,1708,91,798,1505,595,1303,2010,393,1101,1808,191,899,1606,696,1404,2111,494,1202,1909,292,1000,1707,90,797,1504,594,1302,2009,392,1100,1807,190,898,1605,695,1403,2110,493,1201,1908,291,999,1706,89,796,1503,593,1301,2008,391,1099,1806,189,897,1604,694,1402,2109,492,1200,1907,290,998,1705,88,795,1502,592,1300,2007,390,1098,1805,188,896,1603,693,1401,2108,491,1199,1906,289,997,1704,87,794,1501,591,1299,2006,389,1097,1804,187,895,1602,692,1400,2107,490,1198,1905,288,996,1703,86,793,1500,590,1298,2005,388,1096,1803,186,894,1601,691,1399,2106,489,1197,1904,287,995,1702,85,792,1499,589,1297,2004,387,1095,1802,185,893,1600,690,1398,2105,488,1196,1903,286,994,1701,84,791,1498,588,1296,2003,386,1094,1801,184,892,1599,689,1397,2104,487,1195,1902,285,993,1700,83,790,1497,587,1295,2002,385,1093,1800,183,891,1598,688,1396,2103,486,1194,1901,284,992,1699,82,789,1496,586,1294,2001,384,1092,1799,182,890,1597,687,1395,2102,485,1193,1900,283,991,1698,81,788,1495,585,1293,2000,383,1091,1798,181,889,1596,686,1394,2101,484,1192,1899,282,990,1697,80,787,1494,584,1292,1999,382,1090,1797,180,888,1595,685,1393,2100,483,1191,1898,281,989,1696,79,786,1493,583,1291,1998,381,1089,1796,179,887,1594,684,1392,2099,482,1190,1897,280,988,1695,78,785,1492,582,1290,1997,380,1088,1795,178,886,1593,683,1391,2098,481,1189,1896,279,987,1694,77,784,1491,581,1289,1996,379,1087,1794,177,885,1592,682,1390,2097,480,1188,1895,278,986,1693,76,783,1490,580,1288,1995,378,1086,1793,176,884,1591,681,1389,2096,479,1187,1894,277,985,1692,75,782,1489,579,1287,1994,377,1085,1792,175,883,1590,680,1388,2095,478,1186,1893,276,984,1691,74,781,1488,578,1286,1993,376,1084,1791,174,882,1589,679,1387,2094,477,1185,1892,275,983,1690,73,780,1487,577,1285,1992,375,1083,1790,173,881,1588,678,1386,2093,476,1184,1891,274,982,1689,72,779,1486,576,1284,1991,374,1082,1789,172,880,1587,677,1385,2092,475,1183,1890,273,981,1688,71,778,1485,575,1283,1990,373,1081,1788,171,879,1586,676,1384,2091,474,1182,1889,272,980,1687,70,777,1484,574,1282,1989,372,1080,1787,170,878,1585,675,1383,2090,473,1181,1888,271,979,1686,69,776,1483,573,1281,1988,371,1079,1786,169,877,1584,674,1382,2089,472,1180,1887,270,978,1685,68,775,1482,572,1280,1987,370,1078,1785,168,876,1583,673,1381,2088,471,1179,1886,269,977,1684,67,774,1481,571,1279,1986,369,1077,1784,167,875,1582,672,1380,2087,470,1178,1885,268,976,1683,66,773,1480,570,1278,1985,368,1076,1783,166,874,1581,671,1379,2086,469,1177,1884,267,975,1682,65,772,1479,569,1277,1984,367,1075,1782,165,873,1580,670,1378,2085,468,1176,1883,266,974,1681,64,771,1478,568,1276,1983,366,1074,1781,164,872,1579,669,1377,2084,467,1175,1882,265,973,1680,63,770,1477,567,1275,1982,365,1073,1780,163,871,1578,668,1376,2083,466,1174,1881,264,972,1679,62,769,1476,566,1274,1981,364,1072,1779,162,870,1577,667,1375,2082,465,1173,1880,263,971,1678,61,768,1475,565,1273,1980,363,1071,1778,161,869,1576,666,1374,2081,464,1172,1879,262,970,1677,60,767,1474,564,1272,1979,362,1070,1777,160,868,1575,665,1373,2080,463,1171,1878,261,969,1676,59,766,1473,563,1271,1978,361,1069,1776,159,867,1574,664,1372,2079,462,1170,1877,260,968,1675,58,765,1472,562,1270,1977,360,1068,1775,158,866,1573,663,1371,2078,461,1169,1876,259,967,1674,57,764,1471,561,1269,1976,359,1067,1774,157,865,1572,662,1370,2077,460,1168,1875,258,966,1673,56,763,1470,560,1268,1975,358,1066,1773,156,864,1571,661,1369,2076,459,1167,1874,257,965,1672,55,762,1469,559,1267,1974,357,1065,1772,155,863,1570,660,1368,2075,458,1166,1873,256,964,1671,54,761,1468,558,1266,1973,356,1064,1771,154,862,1569,659,1367,2074,457,1165,1872,255,963,1670,53,760,1467,557,1265,1972,355,1063,1770,153,861,1568,658,1366,2073,456,1164,1871,254,962,1669,52,759,1466,556,1264,1971,354,1062,1769,152,860,1567,657,1365,2072,455,1163,1870,253,961,1668,51,758,1465,555,1263,1970,353,1061,1768,151,859,1566,656,1364,2071,454,1162,1869,252,960,1667,50,757,1464,554,1262,1969,352,1060,1767,150,858,1565,655,1363,2070,453,1161,1868,251,959,1666,49,756,1463,553,1261,1968,351,1059,1766,149,857,1564,654,1362,2069,452,1160,1867,250,958,1665,48,755,1462,552,1260,1967,350,1058,1765,148,856,1563,653,1361,2068,451,1159,1866,249,957,1664,47,754,1461,551,1259,1966,349,1057,1764,147,855,1562,652,1360,2067,450,1158,1865,248,956,1663,46,753,1460,550,1258,1965,348,1056,1763,146,854,1561,651,1359,2066,449,1157,1864,247,955,1662,45,752,1459,549,1257,1964,347,1055,1762,145,853,1560,650,1358,2065,448,1156,1863,246,954,1661,44,751,1458,548,1256,1963,346,1054,1761,144,852,1559,649,1357,2064,447,1155,1862,245,953,1660,43,750,1457,547,1255,1962,345,1053,1760,143,851,1558,648,1356,2063,446,1154,1861,244,952,1659,42,749,1456,546,1254,1961,344,1052,1759,142,850,1557,647,1355,2062,445,1153,1860,243,951,1658,41,748,1455,545,1253,1960,343,1051,1758,141,849,1556,646,1354,2061,444,1152,1859,242,950,1657,40,747,1454,544,1252,1959,342,1050,1757,140,848,1555,645,1353,2060,443,1151,1858,241,949,1656,39,746,1453,543,1251,1958,341,1049,1756,139,847,1554,644,1352,2059,442,1150,1857,240,948,1655,38,745,1452,542,1250,1957,340,1048,1755,138,846,1553,643,1351,2058,441,1149,1856,239,947,1654,37,744,1451,541,1249,1956,339,1047,1754,137,845,1552,642,1350,2057,440,1148,1855,238,946,1653,36,743,1450,540,1248,1955,338,1046,1753,136,844,1551,641,1349,2056,439,1147,1854,237,945,1652,35,742,1449,539,1247,1954,337,1045,1752,135,843,1550,640,1348,2055,438,1146,1853,236,944,1651,34,741,1448,538,1246,1953,336,1044,1751,134,842,1549,639,1347,2054,437,1145,1852,235,943,1650,33,740,1447,537,1245,1952,335,1043,1750,133,841,1548,638,1346,2053,436,1144,1851,234,942,1649,32,739,1446,536,1244,1951,334,1042,1749,132,840,1547,637,1345,2052,435,1143,1850,233,941,1648,31,738,1445,535,1243,1950,333,1041,1748,131,839,1546,636,1344,2051,434,1142,1849,232,940,1647,30,737,1444,534,1242,1949,332,1040,1747,130,838,1545,635,1343,2050,433,1141,1848,231,939,1646,29,736,1443,533,1241,1948,331,1039,1746,129,837,1544,634,1342,2049,432,1140,1847,230,938,1645,28,735,1442,532,1240,1947,330,1038,1745,128,836,1543,633,1341,2048,431,1139,1846,229,937,1644,27,734,1441,531,1239,1946,329,1037,1744,127,835,1542,632,1340,2047,430,1138,1845,228,936,1643,26,733,1440,530,1238,1945,328,1036,1743,126,834,1541,631,1339,2046,429,1137,1844,227,935,1642,25,732,1439,529,1237,1944,327,1035,1742,125,833,1540,630,1338,2045,428,1136,1843,226,934,1641,24,731,1438,528,1236,1943,326,1034,1741,124,832,1539,629,1337,2044,427,1135,1842,225,933,1640,23,730,1437,527,1235,1942,325,1033,1740,123,831,1538,628,1336,2043,426,1134,1841,224,932,1639,22,729,1436,526,1234,1941,324,1032,1739,122,830,1537,627,1335,2042,425,1133,1840,223,931,1638,21,728,1435,525,1233,1940,323,1031,1738,121,829,1536,626,1334,2041,424,1132,1839,222,930,1637,20,727,1434,524,1232,1939,322,1030,1737,120,828,1535,625,1333,2040,423,1131,1838,221,929,1636,19,726,1433,523,1231,1938,321,1029,1736,119,827,1534,624,1332,2039,422,1130,1837,220,928,1635,18,725,1432,522,1230,1937,320,1028,1735,118,826,1533,623,1331,2038,421,1129,1836,219,927,1634,17,724,1431,521,1229,1936,319,1027,1734,117,825,1532,622,1330,2037,420,1128,1835,218,926,1633,16,723,1430,520,1228,1935,318,1026,1733,116,824,1531,621,1329,2036,419,1127,1834,217,925,1632,15,722,1429,519,1227,1934,317,1025,1732,115,823,1530,620,1328,2035,418,1126,1833,216,924,1631,14,721,1428,518,1226,1933,316,1024,1731,114,822,1529,619,1327,2034,417,1125,1832,215,923,1630,13,720,1427,517,1225,1932,315,1023,1730,113,821,1528,618,1326,2033,416,1124,1831,214,922,1629,12,719,1426,516,1224,1931,314,1022,1729,112,820,1527,617,1325,2032,415,1123,1830,213,921,1628,11,718,1425,515,1223,1930,313,1021,1728,111,819,1526,616,1324,2031,414,1122,1829,212,920,1627,10,717,1424,514,1222,1929,312,1020,1727,110,818,1525,615,1323,2030,413,1121,1828,211,919,1626,9,716,1423,513,1221,1928,311,1019,1726,109,817,1524,614,1322,2029,412,1120,1827,210,918,1625,8,715,1422,512,1220,1927,310,1018,1725,108,816,1523,613,1321,2028,411,1119,1826,209,917,1624,7,714,1421,511,1219,1926,309,1017,1724,107,815,1522,612,1320,2027,410,1118,1825,208,916,1623,6,713,1420,510,1218,1925,308,1016,1723,106,814,1521,611,1319,2026,409,1117,1824,207,915,1622,5,712,1419,509,1217,1924,307,1015,1722,105,813,1520,610,1318,2025,408,1116,1823,206,914,1621,4,711,1418,508,1216,1923,306,1014,1721,104,812,1519,609,1317,2024,407,1115,1822,205,913,1620,3,710,1417,507,1215,1922,305,1013,1720,103,811,1518,608,1316,2023,406,1114,1821,204,912,1619,2,709,1416,506,1214,1921,304,1012,1719,102,809,1516,606,1314,2021,404,1112,1819,202,910,1617,0],[708,1921,406,1113,1619,104,811,2024,509,1216,1722,207,914,1420,612,1319,1825,310,1017,1523,8,716,1929,414,1121,1627,112,819,2032,517,1224,1730,215,922,1428,620,1327,1833,318,1025,1531,16,724,1937,422,1129,1635,120,827,2040,525,1232,1738,223,930,1436,628,1335,1841,326,1033,1539,24,732,1945,430,1137,1643,128,835,2048,533,1240,1746,231,938,1444,636,1343,1849,334,1041,1547,32,740,1953,438,1145,1651,136,843,2056,541,1248,1754,239,946,1452,644,1351,1857,342,1049,1555,40,748,1961,446,1153,1659,144,851,2064,549,1256,1762,247,954,1460,652,1359,1865,350,1057,1563,48,756,1969,454,1161,1667,152,859,2072,557,1264,1770,255,962,1468,660,1367,1873,358,1065,1571,56,764,1977,462,1169,1675,160,867,2080,565,1272,1778,263,970,1476,668,1375,1881,366,1073,1579,64,772,1985,470,1177,1683,168,875,2088,573,1280,1786,271,978,1484,676,1383,1889,374,1081,1587,72,780,1993,478,1185,1691,176,883,2096,581,1288,1794,279,986,1492,684,1391,1897,382,1089,1595,80,788,2001,486,1193,1699,184,891,2104,589,1296,1802,287,994,1500,692,1399,1905,390,1097,1603,88,796,2009,494,1201,1707,192,899,2112,597,1304,1810,295,1002,1508,700,1407,1913,398,1105,1611,96,804,2017,502,1209,1715,200,907,2120,605,1312,1818,303,1010,1516,1,709,1922,407,1114,1620,105,812,2025,510,1217,1723,208,915,1421,613,1320,1826,311,1018,1524,9,717,1930,415,1122,1628,113,820,2033,518,1225,1731,216,923,1429,621,1328,1834,319,1026,1532,17,725,1938,423,1130,1636,121,828,2041,526,1233,1739,224,931,1437,629,1336,1842,327,1034,1540,25,733,1946,431,1138,1644,129,836,2049,534,1241,1747,232,939,1445,637,1344,1850,335,1042,1548,33,741,1954,439,1146,1652,137,844,2057,542,1249,1755,240,947,1453,645,1352,1858,343,1050,1556,41,749,1962,447,1154,1660,145,852,2065,550,1257,1763,248,955,1461,653,1360,1866,351,1058,1564,49,757,1970,455,1162,1668,153,860,2073,558,1265,1771,256,963,1469,661,1368,1874,359,1066,1572,57,765,1978,463,1170,1676,161,868,2081,566,1273,1779,264,971,1477,669,1376,1882,367,1074,1580,65,773,1986,471,1178,1684,169,876,2089,574,1281,1787,272,979,1485,677,1384,1890,375,1082,1588,73,781,1994,479,1186,1692,177,884,2097,582,1289,1795,280,987,1493,685,1392,1898,383,1090,1596,81,789,2002,487,1194,1700,185,892,2105,590,1297,1803,288,995,1501,693,1400,1906,391,1098,1604,89,797,2010,495,1202,1708,193,900,2113,598,1305,1811,296,1003,1509,701,1408,1914,399,1106,1612,97,805,2018,503,1210,1716,201,908,1414,606,1313,1819,304,1011,1517,2,710,1923,408,1115,1621,106,813,2026,511,1218,1724,209,916,1422,614,1321,1827,312,1019,1525,10,718,1931,416,1123,1629,114,821,2034,519,1226,1732,217,924,1430,622,1329,1835,320,1027,1533,18,726,1939,424,1131,1637,122,829,2042,527,1234,1740,225,932,1438,630,1337,1843,328,1035,1541,26,734,1947,432,1139,1645,130,837,2050,535,1242,1748,233,940,1446,638,1345,1851,336,1043,1549,34,742,1955,440,1147,1653,138,845,2058,543,1250,1756,241,948,1454,646,1353,1859,344,1051,1557,42,750,1963,448,1155,1661,146,853,2066,551,1258,1764,249,956,1462,654,1361,1867,352,1059,1565,50,758,1971,456,1163,1669,154,861,2074,559,1266,1772,257,964,1470,662,1369,1875,360,1067,1573,58,766,1979,464,1171,1677,162,869,2082,567,1274,1780,265,972,1478,670,1377,1883,368,1075,1581,66,774,1987,472,1179,1685,170,877,2090,575,1282,1788,273,980,1486,678,1385,1891,376,1083,1589,74,782,1995,480,1187,1693,178,885,2098,583,1290,1796,281,988,1494,686,1393,1899,384,1091,1597,82,790,2003,488,1195,1701,186,893,2106,591,1298,1804,289,996,1502,694,1401,1907,392,1099,1605,90,798,2011,496,1203,1709,194,901,2114,599,1306,1812,297,1004,1510,702,1409,1915,400,1107,1613,98,806,2019,504,1211,1717,202,909,1415,607,1314,1820,305,1012,1518,3,711,1924,409,1116,1622,107,814,2027,512,1219,1725,210,917,1423,615,1322,1828,313,1020,1526,11,719,1932,417,1124,1630,115,822,2035,520,1227,1733,218,925,1431,623,1330,1836,321,1028,1534,19,727,1940,425,1132,1638,123,830,2043,528,1235,1741,226,933,1439,631,1338,1844,329,1036,1542,27,735,1948,433,1140,1646,131,838,2051,536,1243,1749,234,941,1447,639,1346,1852,337,1044,1550,35,743,1956,441,1148,1654,139,846,2059,544,1251,1757,242,949,1455,647,1354,1860,345,1052,1558,43,751,1964,449,1156,1662,147,854,2067,552,1259,1765,250,957,1463,655,1362,1868,353,1060,1566,51,759,1972,457,1164,1670,155,862,2075,560,1267,1773,258,965,1471,663,1370,1876,361,1068,1574,59,767,1980,465,1172,1678,163,870,2083,568,1275,1781,266,973,1479,671,1378,1884,369,1076,1582,67,775,1988,473,1180,1686,171,878,2091,576,1283,1789,274,981,1487,679,1386,1892,377,1084,1590,75,783,1996,481,1188,1694,179,886,2099,584,1291,1797,282,989,1495,687,1394,1900,385,1092,1598,83,791,2004,489,1196,1702,187,894,2107,592,1299,1805,290,997,1503,695,1402,1908,393,1100,1606,91,799,2012,497,1204,1710,195,902,2115,600,1307,1813,298,1005,1511,703,1410,1916,401,1108,1614,99,807,2020,505,1212,1718,203,910,1416,608,1315,1821,306,1013,1519,4,712,1925,410,1117,1623,108,815,2028,513,1220,1726,211,918,1424,616,1323,1829,314,1021,1527,12,720,1933,418,1125,1631,116,823,2036,521,1228,1734,219,926,1432,624,1331,1837,322,1029,1535,20,728,1941,426,1133,1639,124,831,2044,529,1236,1742,227,934,1440,632,1339,1845,330,1037,1543,28,736,1949,434,1141,1647,132,839,2052,537,1244,1750,235,942,1448,640,1347,1853,338,1045,1551,36,744,1957,442,1149,1655,140,847,2060,545,1252,1758,243,950,1456,648,1355,1861,346,1053,1559,44,752,1965,450,1157,1663,148,855,2068,553,1260,1766,251,958,1464,656,1363,1869,354,1061,1567,52,760,1973,458,1165,1671,156,863,2076,561,1268,1774,259,966,1472,664,1371,1877,362,1069,1575,60,768,1981,466,1173,1679,164,871,2084,569,1276,1782,267,974,1480,672,1379,1885,370,1077,1583,68,776,1989,474,1181,1687,172,879,2092,577,1284,1790,275,982,1488,680,1387,1893,378,1085,1591,76,784,1997,482,1189,1695,180,887,2100,585,1292,1798,283,990,1496,688,1395,1901,386,1093,1599,84,792,2005,490,1197,1703,188,895,2108,593,1300,1806,291,998,1504,696,1403,1909,394,1101,1607,92,800,2013,498,1205,1711,196,903,2116,601,1308,1814,299,1006,1512,704,1411,1917,402,1109,1615,100,808,2021,506,1213,1719,204,911,1417,609,1316,1822,307,1014,1520,5,713,1926,411,1118,1624,109,816,2029,514,1221,1727,212,919,1425,617,1324,1830,315,1022,1528,13,721,1934,419,1126,1632,117,824,2037,522,1229,1735,220,927,1433,625,1332,1838,323,1030,1536,21,729,1942,427,1134,1640,125,832,2045,530,1237,1743,228,935,1441,633,1340,1846,331,1038,1544,29,737,1950,435,1142,1648,133,840,2053,538,1245,1751,236,943,1449,641,1348,1854,339,1046,1552,37,745,1958,443,1150,1656,141,848,2061,546,1253,1759,244,951,1457,649,1356,1862,347,1054,1560,45,753,1966,451,1158,1664,149,856,2069,554,1261,1767,252,959,1465,657,1364,1870,355,1062,1568,53,761,1974,459,1166,1672,157,864,2077,562,1269,1775,260,967,1473,665,1372,1878,363,1070,1576,61,769,1982,467,1174,1680,165,872,2085,570,1277,1783,268,975,1481,673,1380,1886,371,1078,1584,69,777,1990,475,1182,1688,173,880,2093,578,1285,1791,276,983,1489,681,1388,1894,379,1086,1592,77,785,1998,483,1190,1696,181,888,2101,586,1293,1799,284,991,1497,689,1396,1902,387,1094,1600,85,793,2006,491,1198,1704,189,896,2109,594,1301,1807,292,999,1505,697,1404,1910,395,1102,1608,93,801,2014,499,1206,1712,197,904,2117,602,1309,1815,300,1007,1513,705,1412,1918,403,1110,1616,101,809,2022,507,1214,1720,205,912,1418,610,1317,1823,308,1015,1521,6,714,1927,412,1119,1625,110,817,2030,515,1222,1728,213,920,1426,618,1325,1831,316,1023,1529,14,722,1935,420,1127,1633,118,825,2038,523,1230,1736,221,928,1434,626,1333,1839,324,1031,1537,22,730,1943,428,1135,1641,126,833,2046,531,1238,1744,229,936,1442,634,1341,1847,332,1039,1545,30,738,1951,436,1143,1649,134,841,2054,539,1246,1752,237,944,1450,642,1349,1855,340,1047,1553,38,746,1959,444,1151,1657,142,849,2062,547,1254,1760,245,952,1458,650,1357,1863,348,1055,1561,46,754,1967,452,1159,1665,150,857,2070,555,1262,1768,253,960,1466,658,1365,1871,356,1063,1569,54,762,1975,460,1167,1673,158,865,2078,563,1270,1776,261,968,1474,666,1373,1879,364,1071,1577,62,770,1983,468,1175,1681,166,873,2086,571,1278,1784,269,976,1482,674,1381,1887,372,1079,1585,70,778,1991,476,1183,1689,174,881,2094,579,1286,1792,277,984,1490,682,1389,1895,380,1087,1593,78,786,1999,484,1191,1697,182,889,2102,587,1294,1800,285,992,1498,690,1397,1903,388,1095,1601,86,794,2007,492,1199,1705,190,897,2110,595,1302,1808,293,1000,1506,698,1405,1911,396,1103,1609,94,802,2015,500,1207,1713,198,905,2118,603,1310,1816,301,1008,1514,706,1413,1919,404,1111,1617,102,810,2023,508,1215,1721,206,913,1419,611,1318,1824,309,1016,1522,7,715,1928,413,1120,1626,111,818,2031,516,1223,1729,214,921,1427,619,1326,1832,317,1024,1530,15,723,1936,421,1128,1634,119,826,2039,524,1231,1737,222,929,1435,627,1334,1840,325,1032,1538,23,731,1944,429,1136,1642,127,834,2047,532,1239,1745,230,937,1443,635,1342,1848,333,1040,1546,31,739,1952,437,1144,1650,135,842,2055,540,1247,1753,238,945,1451,643,1350,1856,341,1048,1554,39,747,1960,445,1152,1658,143,850,2063,548,1255,1761,246,953,1459,651,1358,1864,349,1056,1562,47,755,1968,453,1160,1666,151,858,2071,556,1263,1769,254,961,1467,659,1366,1872,357,1064,1570,55,763,1976,461,1168,1674,159,866,2079,564,1271,1777,262,969,1475,667,1374,1880,365,1072,1578,63,771,1984,469,1176,1682,167,874,2087,572,1279,1785,270,977,1483,675,1382,1888,373,1080,1586,71,779,1992,477,1184,1690,175,882,2095,580,1287,1793,278,985,1491,683,1390,1896,381,1088,1594,79,787,2000,485,1192,1698,183,890,2103,588,1295,1801,286,993,1499,691,1398,1904,389,1096,1602,87,795,2008,493,1200,1706,191,898,2111,596,1303,1809,294,1001,1507,699,1406,1912,397,1104,1610,95,803,2016,501,1208,1714,199,906,2119,604,1311,1817,302,1009,1515,0,707,1920,405,1112,1618,103]]}]

